A solution to the 2/3 conjecture

We prove a vertex domination conjecture of Erd\H os, Faudree, Gould, Gy\'arf\'as, Rousseau, and Schelp, that for every n-vertex complete graph with edges coloured using three colours there exists a set of at most three vertices which have at least 2n/3 neighbours in one of the colours. Our proof makes extensive use of the ideas presented in "A New Bound for the 2/3 Conjecture" by Kr\'al', Liu, Sereni, Whalen, and Yilma.

==> CheckData.cpp <==
/*
This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either version 3
of the License, or (at your option) any later version, see <http://www.gnu.org/licenses/>.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See
the GNU General Public License for more details.
*/

//Name        : CheckData.cpp.
//
//Author      : Rahil Baber.
//
//Date        : 31st March 2013.
//
//Description : Used in the program "DominatingDensityChecker" to check the data file
//              satisfies the conditions of being a proof.

#include "CheckData.h"
#include "Generate.h"
#include "Misc.h"
#include <vector>

using std::vector;
using std::ostream;
using std::endl;
using std::flush;

long KeyFlagProd::hashOrder[9];
long KeyFlagProd::hashM1[9][9][10];
long KeyFlagProd::hashM2[9][9][10];

long KeyDomCon::hashSet[9];
long KeyDomCon::hashColour[10];
long KeyDomCon::hashOrder[9];
long KeyDomCon::hashM[9][9][10];

const bool KeyFlagProd::operator==(const KeyFlagProd& in) const
{
    if(typeOrder!=in.typeOrder)
        return false;

    if(IsCopy(flag1,in.flag1)==false)
        return false;

    if(IsCopy(flag2,in.flag2)==false)
        return false;

    return true;
}

//Used to map keys into buckets.
template<>
long CHashTable<KeyFlagProd,CLargeFraction>::HashFunction(const KeyFlagProd& key)
{
    long i, j;
    long hashedKey;

    hashedKey = 0;
    
    hashedKey ^= key.hashOrder[key.typeOrder];
    hashedKey ^= key.hashOrder[key.flag1.nV];

    for(i=0;i<key.flag1.nV;i++)
    for(j=0;j<i;j++)
        hashedKey ^= key.hashM1[i][j][key.flag1.M[i][j]];

    for(i=0;i<key.flag2.nV;i++)
    for(j=0;j<i;j++)
        hashedKey ^= key.hashM2[i][j][key.flag2.M[i][j]];

    return hashedKey;
}

const bool KeyDomCon::operator==(const KeyDomCon& in) const
{
    if(setSize!=in.setSize)
        return false;

    if(colour!=in.colour)
        return false;

    if(IsCopy(flag,in.flag)==false)
        return false;

    return true;
}

//Used to map keys into buckets.
template<>
long CHashTable<KeyDomCon,ValDomCon>::HashFunction(const KeyDomCon& key)
{
    long i, j;
    long hashedKey;

    hashedKey = 0;
    
    hashedKey ^= key.hashSet[key.setSize];
    hashedKey ^= key.hashColour[key.colour];
    hashedKey ^= key.hashOrder[key.flag.nV];

    for(i=0;i<key.flag.nV;i++)
    for(j=0;j<i;j++)
        hashedKey ^= key.hashM[i][j][key.flag.M[i][j]];

    return hashedKey;
}

//Returns true if all matrices in Term[] are positive semidefinite (psd).
bool IsPSD(const CProblemData& P, ostream& out)
{
    long             i, j, n;
    long             nTerm;
    long noOfTerms = P.Term.size();
    vector<vector<CLargeFraction> > M;
    long             dim;
    CLargeFraction   F;
    CTermInfo        Temp;

    for(nTerm=1;nTerm<=noOfTerms;nTerm++)
    {
        out << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
        out << "Freeing memory.   " << flush;

        vector<vector<CLargeFraction> >().swap(M);

        //0 = Semidefinite matrix term.
        if(P.Term[nTerm-1].TermType==0)
        {
            out << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
            out << "Allocating memory." << flush;

            if(P.Term[nTerm-1].Matrix.size()<=0)
                continue;

            //Copy P.Term[nTerm-1].Matrix[][] to M[][]. Use dim to simplify the expressions.
            dim = P.Term[nTerm-1].Matrix.size();

            out << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
            out << "Copying matrix.   " << flush;

            M = P.Term[nTerm-1].Matrix;

            //Make M[][] symmetric.
            for(i=0;i<dim;i++)
            for(j=i+1;j<dim;j++)
            {
                F       = (M[i][j]+M[j][i])/2;
                M[i][j] = F;
                M[j][i] = F;
            }

            //The matrix M is psd if and only if R^T M R is psd, where R is any invertible
            //matrix. The transformation of adding lambda times column i to column j of
            //matrix M can be represented by a matrix C such that M C gives the desired
            //result. The matrix C is invertible when i and j are distinct. Furthermore
            //C^T M is equivalent to adding lambda times row i to row j of M. Hence by doing
            //symmetric row and column operations on M we can transform it into another
            //symmetric matrix which retains whether it is psd or not.
            for(n=0;n<dim;n++)
            {
                out << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
                out << "Checking row " << n+1 << " of " << dim << "." << flush;

                if(M[n][n]<0)
                    return false; //Not positive semidefinite.

                if(M[n][n]==0)
                {
                    //Check all other entries are 0.
                    for(i=n+1;i<dim;i++)
                        if(M[n][i]!=0)
                        {
                            //The submatrix {M[n][n] M[n][i]}, {M[i][n] M[i][i]}, is not
                            //positive semidefinite and hence neither is M[][].
                            return false;
                        }

                    continue;
                }

                //Subtract a multiple of row n from row i, such that M[i][n] = 0 (for i in
                //[n+1,dim-1]). Then repeat the operations for columns instead of rows (to
                //keep the matrix in the form R^T M R). 

                //To speed up the calculation temporarily divide row n by M[n][n].
                F = M[n][n];
                for(i=n;i<dim;i++)
                    M[n][i] = M[n][i]/F;

                //Subtract row n from other rows.
                for(i=n+1;i<dim;i++)
                {
                    F = M[i][n];
                    for(j=n;j<dim;j++)
                        M[i][j] = M[i][j]-F*M[n][j];
                }

                //Now we need to restore row n, and do the column operations. It is easy to
                //show that this will not effect the entries M[i][j] where i,j>=n+1.
                //Furthermore row n and column n will end up consisting entirely of zeros,
                //with the exception of M[n][n] which will be some positive value. Hence to
                //save time we will skip these operations. It is enough to check the
                //submatrix consisting of the entries M[i][j] where i,j>=n+1. The entire
                //matrix is psd if and only if the submatrix is psd.
            }

            out << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
            out << "                  ";
            for(i=0;i<2*NumberOfDigits(dim);i++)
                out << " ";
        }
                
        //1 = Dominating set constraints.
        if(P.Term[nTerm-1].TermType==1)
        {
            out << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
            out << flush;

            if(P.Term[nTerm-1].Matrix.size()<=0 || P.Term[nTerm-1].Matrix[0].size()<=0)
                continue;

            dim = P.Term[nTerm-1].Matrix[0].size();
            
            //Check the coefficients (stored in Matrix[0][]) are all non-negative.
            for(n=0;n<dim;n++)
            {
                out << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
                out << "Checking row " << n+1 << " of " << dim << "." << flush;

                if(P.Term[nTerm-1].Matrix[0][n]<0)
                    return false; //Not positive semidefinite.
            }

            out << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
            out << "                  ";
            for(i=0;i<2*NumberOfDigits(dim);i++)
                out << " ";
        }
    }

    out << "\r                                         ";
    for(i=0;i<2*NumberOfDigits(noOfTerms);i++)
        out << " ";

    out << "\rAll constraint coefficients are non-negative." << endl;
    out << "All matrices are positive semidefinite." << endl;
    out << endl;

    return true;
}

//Calculates the upper bound of the density in the dominating constraints.
void CalculateDominatingConstant(CProblemData& P)
{
    long i, u, v, t, n;
    long colour;
    long noOfColours;
    CLargeFraction Alpha = P.TargetDominated;
    CLargeFraction Epsilon;
    CLargeFraction currBest, curr;

    Alpha.Simplify();

    for(t=0;t<P.Term.size();t++)
    {
        if(P.Term[t].TermType!=1)
            continue;

        //Allocate space to store the limit.
        P.Term[t].Matrix.push_back(vector<CLargeFraction>());
        P.Term[t].Matrix.back().resize(P.Term[t].FlagList.size());

        //Calculate the limit.
        for(n=0;n<P.Term[t].FlagList.size();n++)
        {
            Epsilon = 0;

            //For each vertex in the dominating set find the contribution to Epsilon.
            for(v=0;v<P.Term[t].DomSetSize;v++)
            {
                //Check if v is dominated.
                for(u=0;u<P.Term[t].DomSetSize;u++)
                {
                    if(u==v)
                        continue;

                    if(P.Term[t].FlagList[n].M[u][v]==P.Term[t].DomColour[n])
                        break;
                }

                if(u!=P.Term[t].DomSetSize)
                    continue;

                //v is not dominated.

                //Need to add an error term.
                colour = 1<<P.Term[t].DomColour[n];
                for(u=0;u<P.Term[t].FlagList[n].nV;u++)
                {
                    if(u==v)
                        continue;

                    colour |= 1<<P.Term[t].FlagList[n].M[u][v];
                }

                //Determine the noOfColours.
                noOfColours = 0;
                for(i=0;i<P.maxColour;i++)
                    if(((colour>>i)&1)==1)
                        noOfColours++;

                //There are no vertices that see only one colour.
                if(noOfColours<=1)
                    noOfColours = 2;

                Epsilon = Epsilon+CLargeFraction(1)/noOfColours;
            }

            //Using Epsilon calculate the worst case of the bound.
            currBest = Alpha;

            if(-CLargeFraction(1)/Alpha.D+Epsilon>0)
            {
                i = 0;
                while(true)
                {
                    i++;

                    curr = Alpha*i;

                    if(curr.N%curr.D==0)
                        curr = curr-1;
                    else
                        curr = curr.N/curr.D;

                    curr = (curr+Epsilon)/i;

                    if(currBest<curr)
                        currBest = curr;

                    if(currBest>=Alpha+Epsilon/i)
                        break;
                }
            }
            
            //Store currBest.
            P.Term[t].Matrix.back()[n] = currBest;
        }
    }

    return;
}

//Checks the coefficients of H are not positive.
bool CheckHCoefficients(const CProblemData& P, ostream& out)
{
    long            i, j, k, p, r, s, t, h;
    long            map[2][9];
    CLargeFraction  coeff;
    KeyFlagProd     keyProd;
    KeyDomCon       keyDom;
    CLargeFraction* pValF;
    ValDomCon*      pValDom;
    CHashTable<KeyFlagProd,CLargeFraction> htProd;
    CHashTable<KeyDomCon,ValDomCon>        htDom;
    vector<vector<long> > productSizesToTry;
    vector<vector<long> > dominatingSizesToTry;
    vector<CGraph>        GraphToBound;

    productSizesToTry.resize(0);
    dominatingSizesToTry.resize(0);

    htProd.Free();
    htDom.Free();

    //Initialize the hash values.
    {
        for(i=0;i<9;i++)
            KeyFlagProd::hashOrder[i] = GetRandomInt();

        for(i=0;i<9;i++)
        for(j=0;j<9;j++)
        for(k=0;k<10;k++)
        {
            KeyFlagProd::hashM1[i][j][k] = GetRandomInt();
            KeyFlagProd::hashM2[i][j][k] = GetRandomInt();
        }

        for(i=0;i<9;i++)
        {
            KeyDomCon::hashSet[i]   = GetRandomInt();
            KeyDomCon::hashOrder[i] = GetRandomInt();
        }

        for(i=0;i<10;i++)
            KeyDomCon::hashColour[i] = GetRandomInt();

        for(i=0;i<9;i++)
        for(j=0;j<9;j++)
        for(k=0;k<10;k++)
            KeyDomCon::hashM[i][j][k] = GetRandomInt();
    }

    //Fill in the hash tables.
    for(t=0;t<P.Term.size();t++)
    {
        out << "\rHashing term " << t+1 << " of " << P.Term.size() << "." << flush;
        
        //0 = Semidefinite matrix term.
        if(P.Term[t].TermType==0)
        {
            if(P.Term[t].FlagList.size()==0)
                continue;

            //Add (typeOrder, flagOrder) to productSizesToTry if they aren't already there.
            for(i=0;i<productSizesToTry.size();i++)
                if(productSizesToTry[i][0]==P.Term[t].Type.nV
                && productSizesToTry[i][1]==P.Term[t].FlagList[0].nV)
                    break;

            if(i==productSizesToTry.size())
            {
                productSizesToTry.push_back(vector<long>());
                productSizesToTry.back().resize(2);
                productSizesToTry.back()[0] = P.Term[t].Type.nV;
                productSizesToTry.back()[1] = P.Term[t].FlagList[0].nV;
            }
            
            keyProd.typeOrder = P.Term[t].Type.nV;

            for(r=0;r<P.Term[t].Basis.size();r++)
            for(s=0;s<P.Term[t].Basis.size();s++)
            for(i=0;i<P.Term[t].Basis[r].size();i++)
            {
                if(P.Term[t].Basis[r][i]==0)
                    continue;
                
                for(j=0;j<P.Term[t].Basis[s].size();j++)
                {
                    if(P.Term[t].Basis[s][j]==0)
                        continue;
                
                    coeff = P.Term[t].Basis[r][i]*P.Term[t].Basis[s][j]*P.Term[t].Matrix[r][s];

                    if(coeff==0)
                        continue;

                    //Add to the hash table.
                    FindMinIso(P.Term[t].FlagList[i],keyProd.flag1,keyProd.typeOrder,P.I);
                    FindMinIso(P.Term[t].FlagList[j],keyProd.flag2,keyProd.typeOrder,P.I);

                    pValF = htProd.Get(keyProd);
                    if(pValF==NULL)
                    {
                        htProd.Add(keyProd,0);
                        pValF = htProd.Get(keyProd);
                    }

                    *pValF = *pValF+coeff;
                }
            }
        }

        //1 = Dominating set constraints.
        if(P.Term[t].TermType==1)
        {
            keyDom.setSize = P.Term[t].DomSetSize;

            for(k=0;k<P.Term[t].FlagList.size();k++)
            {
                //Add (setSize, flagOrder) to dominatingSizesToTry if they aren't already
                //there.
                for(i=0;i<dominatingSizesToTry.size();i++)
                    if(dominatingSizesToTry[i][0]==P.Term[t].DomSetSize
                    && dominatingSizesToTry[i][1]==P.Term[t].FlagList[k].nV)
                        break;

                if(i==dominatingSizesToTry.size())
                {
                    dominatingSizesToTry.push_back(vector<long>());
                    dominatingSizesToTry.back().resize(2);
                    dominatingSizesToTry.back()[0] = P.Term[t].DomSetSize;
                    dominatingSizesToTry.back()[1] = P.Term[t].FlagList[k].nV;
                }

                coeff = P.Term[t].Matrix[0][k];
                
                if(coeff==0)
                    continue;

                keyDom.colour = P.Term[t].DomColour[k];
                FindMinIso(P.Term[t].FlagList[k],keyDom.flag,keyDom.setSize,P.I);

                pValDom = htDom.Get(keyDom);
                if(pValDom==NULL)
                {
                    ValDomCon val;
                        
                    val.Coefficient = 0;
                    val.Density     = P.Term[t].Matrix[1][k];

                    htDom.Add(keyDom,val);
                    pValDom = htDom.Get(keyDom);
                }

                pValDom->Coefficient = pValDom->Coefficient+coeff;
            }
        }
        
        if(t==P.Term.size()-1)
        {
            out << "\r                  ";
            for(i=0;i<NumberOfDigits(P.Term.size());i++)
                out << "  ";
            out << flush;
        }
    }

    //Order the graphs to bound.
    {
        CGraph g;
        
        GraphToBound = P.GraphToBound;

        for(i=0;i<GraphToBound.size();i++)
            FindMinIso(GraphToBound[i],GraphToBound[i],0,P.I);

        //Order the graphs by the number of vertices.
        for(i=0;i<GraphToBound.size();i++)
        for(j=0;j<GraphToBound.size()-1;j++)
            if(GraphToBound[j].nV>GraphToBound[j+1].nV)
            {
                //Swap.
                g                 = GraphToBound[j];
                GraphToBound[j]   = GraphToBound[j+1];
                GraphToBound[j+1] = g;
            }
    }

    //Calculate the coefficients of H.
    for(h=0;h<P.H.size();h++)
    {
        out << "\rEvaluating coefficient " << h+1 << " of " << P.H.size() << "." << flush;

        coeff = 0;

        //All probabilities are multiplied by Factorial[orderOfH] to save time.

        //Calculate the density of the GraphToBound[] in P.H[h].
        k = -1; //Order of graphs to check.
        for(s=0;s<GraphToBound.size();s++)
        {
            if(GraphToBound[s].nV==k)
                continue; //We have already checked for these graphs.

            k = GraphToBound[s].nV;

            CGraph g;
            for(p=0;p<P.I.Factorial[P.orderOfH];p++)
            {
                //Only consider those permutations where the first 0,...,k-1
                //are ordered and k,...,orderOfH-1 are ordered.
                for(i=0;i<P.orderOfH-1;i++)
                {
                    if(i==k-1)
                        continue;

                    if(P.I.Iso[p][i]>P.I.Iso[p][i+1])
                        break;
                }

                if(i!=P.orderOfH-1)
                    continue;

                g.nV        = k;
                g.maxColour = P.maxColour;
                for(i=0;i<g.nV;i++)
                for(j=0;j<g.nV;j++)
                    g.M[i][j] = P.H[h].M[P.I.Iso[p][i]][P.I.Iso[p][j]];
                
                FindMinIso(g,g,0,P.I);

                for(t=0;t<GraphToBound.size();t++)
                    if(IsCopy(g,GraphToBound[t])==true)
                        coeff = coeff+P.I.Factorial[k]*P.I.Factorial[P.orderOfH-k];
            }
        }

        for(p=0;p<P.I.Factorial[P.orderOfH];p++)
        {
            const vector<long>& Iso = P.I.Iso[p];

            //Calculate the contribution from the semidefinite matrices.
            for(t=0;t<productSizesToTry.size();t++)
            {
                keyProd.typeOrder       = productSizesToTry[t][0];
                keyProd.flag1.nV        = productSizesToTry[t][1];
                keyProd.flag2.nV        = productSizesToTry[t][1];
                keyProd.flag1.maxColour = P.maxColour;
                keyProd.flag2.maxColour = P.maxColour;

                for(i=0;i<keyProd.typeOrder;i++)
                {
                    map[0][i] = i;
                    map[1][i] = i;
                }

                for(i=keyProd.typeOrder;i<keyProd.flag1.nV;i++)
                {
                    map[0][i] = i;
                    map[1][i] = i-keyProd.typeOrder+keyProd.flag1.nV;
                }

                for(i=0;i<keyProd.flag1.nV;i++)
                for(j=0;j<keyProd.flag1.nV;j++)
                {
                    keyProd.flag1.M[i][j] = P.H[h].M[Iso[map[0][i]]][Iso[map[0][j]]];
                    keyProd.flag2.M[i][j] = P.H[h].M[Iso[map[1][i]]][Iso[map[1][j]]];
                }

                FindMinIso(keyProd.flag1,keyProd.flag1,keyProd.typeOrder,P.I);
                FindMinIso(keyProd.flag2,keyProd.flag2,keyProd.typeOrder,P.I);

                pValF = htProd.Get(keyProd);
                if(pValF!=NULL)
                    coeff = coeff+(*pValF);
            }

            //Calculate the contribution from the dominating set constraints.
            for(t=0;t<dominatingSizesToTry.size();t++)
            {
                keyDom.setSize        = dominatingSizesToTry[t][0];
                keyDom.flag.nV        = dominatingSizesToTry[t][1];
                keyDom.flag.maxColour = P.maxColour;

                for(i=0;i<keyDom.flag.nV;i++)
                for(j=0;j<keyDom.flag.nV;j++)
                    keyDom.flag.M[i][j] = P.H[h].M[Iso[i]][Iso[j]];
                
                FindMinIso(keyDom.flag,keyDom.flag,keyDom.setSize,P.I);

                for(j=0;j<P.maxColour;j++)
                {
                    keyDom.colour = j;

                    pValDom = htDom.Get(keyDom);
                    if(pValDom==NULL)
                        continue;
                    
                    coeff = coeff+(pValDom->Coefficient)*(pValDom->Density);

                    //Check if the set dominates the external vertex "flag.nV".
                    for(i=0;i<keyDom.setSize;i++)
                        if(P.H[h].M[Iso[keyDom.flag.nV]][Iso[i]]==keyDom.colour)
                            break;

                    if(i!=keyDom.setSize)
                        coeff = coeff-pValDom->Coefficient;
                }
            }
        }

        if(coeff>0)
            return false;
    }

    out << "\r                            ";
    for(i=0;i<2*NumberOfDigits(P.H.size());i++)
        out << " ";
    
    out << "\rAll coefficients are non-positive." << endl;
    return true;
}


==> CheckData.h <==
/*
This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either version 3
of the License, or (at your option) any later version, see <http://www.gnu.org/licenses/>.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See
the GNU General Public License for more details.
*/

//Name        : CheckData.h.
//
//Author      : Rahil Baber.
//
//Date        : 31st March 2013.
//
//Description : Used in the program "DominatingDensityChecker" to check the data file
//              satisfies the conditions of being a proof.

#ifndef __CHECK_DATA_H__
#define __CHECK_DATA_H__

#include <iostream>
#include "ProblemData.h"
#include "HashTable.h"
#include "LargeInt.h"
#include "Graph.h"

//Used to create a hash table to quickly calculate the product of flags.
class KeyFlagProd
{
public:
    long   typeOrder;
    CGraph flag1;
    CGraph flag2;

    //Used when searching through the hash table.
    const bool operator==(const KeyFlagProd& in) const;

    //Used to hash the key.
    static long hashOrder[9];
    static long hashM1[9][9][10];
    static long hashM2[9][9][10];
};

//Used to map keys into buckets.
template<>
long CHashTable<KeyFlagProd,CLargeFraction>::HashFunction(const KeyFlagProd& key);

//Used to create a hash table to quickly calculate the contribution of the dominating set
//constraints.
class KeyDomCon
{
public:
    long   setSize;
    long   colour;
    CGraph flag;
    
    //Used when searching through the hash table.
    const bool operator==(const KeyDomCon& in) const;

    //Used to hash the key.
    static long hashSet[9];
    static long hashColour[10];
    static long hashOrder[9];
    static long hashM[9][9][10];
};

//Used to create a hash table to quickly calculate the contribution of the dominating set
//constraints.
class ValDomCon
{
public:
    CLargeFraction Density;
    CLargeFraction Coefficient;
};

//Used to map keys into buckets.
template<>
long CHashTable<KeyDomCon,ValDomCon>::HashFunction(const KeyDomCon& key);

//Returns true if all matrices in Term[] are positive semidefinite (psd).
bool IsPSD(const CProblemData& P, std::ostream& out=std::cout);

//Calculates the upper bound of the density in the dominating constraints.
void CalculateDominatingConstant(CProblemData& P);

//Checks the coefficients of H are not positive.
bool CheckHCoefficients(const CProblemData& P, std::ostream& out = std::cout);

#endif


==> Generate.cpp <==
/*
This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either version 3
of the License, or (at your option) any later version, see <http://www.gnu.org/licenses/>.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See
the GNU General Public License for more details.
*/

//Name        : Generate.cpp.
//
//Author      : Rahil Baber.
//
//Date        : 31st March 2013.
//
//Description : Used in the program "DominatingDensityChecker" to generate graphs.

#include "Generate.h"
#include "Misc.h"
#include <iostream>
#include <list>

using std::ostream;
using std::endl;
using std::flush;
using std::vector;
using std::list;
using std::bad_alloc;

//Each colouring of the edge set of a graph can be assigned a unique integer. FindMinIso()
//creates gOut a graph with the property that the flag (gOut, orderOfType) is isomorphic to
//the flag (gIn, orderOfType) and has the smallest integer associated with its colouring of 
//the edges out of all such colourings. This function is used by many other functions to
//speed up searching through lists of flags. In order for GenerateH() to work correctly the
//way FindMinIso() constructs the integer representing the colouring is important. The
//function assumes CIso has been initialized.
void FindMinIso(CGraph gIn, CGraph& gOut, long orderOfType, const CIso& I)
{
    long i, j, i2, j2, p, pEnd;
    bool bFoundSmaller, bBreak;
    const vector<vector<long> >& Iso = I.Iso;

    if(I.Factorial.size()<=gIn.nV)
        throw "FindMinIso() : CIso incorrectly initialized.";

    //gOut holds the graph with the smallest integer associated with its colouring so far.
    gOut = gIn;

    //We wish to test all isomorphic flags of (gIn, orderOfType). We can construct them by
    //permutating vertices {orderOfType, orderOfType+1, ..., gIn.nV-1} of gIn, whilst keeping
    //vertices {0,1,...,orderOfType-1} fixed. Due to the way we constructed Iso[][], 
    //{gIn.nV-1-Iso[p][gIn.nV-1], gIn.nV-1-Iso[p][gIn.nV-2], ..., gIn.nV-1-Iso[p][0]}
    //describes just such a permutation (for 0 <= p < Factorial[gIn.nV-orderOfType]).
    pEnd = I.Factorial[gIn.nV-orderOfType];
    for(p=0;p<pEnd;p++)
    {
        bFoundSmaller = false;
        bBreak        = false;

        //We construct the unique integer associated with the colouring of a graph g by
        //considering an ordering of all edges/pairs ij (with g.nV > i > j >=0).
        //Specifically ij > rs if
        //   i>r,
        //or i==r and j>s,
        //Our integer is a base "maxColour" number with "gIn.nV choose 2" digits where each
        //digit is associated with a pair in our ordering. The largest pair is associated with
        //the least significant digit, and the second largest pair with the second least
        //significant digit, etc. The value of the digits in the integer are given by the
        //associated pairs colour.

        //We will not explicitly construct such integers, but by examining the edge set of
        //gOut and gIn, under the permutation p, we will make a comparison of which
        //associated integer would be smaller.

        //Cycle through the pairs from the smallest to the largest. Note that we can take
        //i >= orderOfType because of the way we are permuting gIn.
        for(i=orderOfType;i<gIn.nV;i++)
        {
            i2 = gIn.nV-1-Iso[p][gIn.nV-1-i];

            for(j=0;j<i;j++)
            {
                j2 = gIn.nV-1-Iso[p][gIn.nV-1-j];
                
                //Compare digits

                if(gIn.M[i2][j2]<gOut.M[i][j])
                {
                    //gIn under permutation p is smaller than gOut. Store gIn under
                    //permutation p in gOut. 
                    bFoundSmaller = true;
                    bBreak        = true;
                    break;
                }

                if(gIn.M[i2][j2]>gOut.M[i][j])
                {
                    //gIn under permutation p is larger than gOut. Try a different value
                    //of p.
                    bFoundSmaller = false;
                    bBreak        = true;
                    break;
                }

                //The integers are equal so far. Try the next pair ij.
            }

            if(bBreak==true)
                break;
        }

        if(bFoundSmaller==true)
        {
            //Copy the transformed gIn into gOut
            for(i=0;i<gIn.nV;i++)
            {
                i2 = gIn.nV-1-Iso[p][gIn.nV-1-i];

                for(j=0;j<gIn.nV;j++)
                {
                    j2 = gIn.nV-1-Iso[p][gIn.nV-1-j];
                    
                    gOut.M[i][j] = gIn.M[i2][j2];
                }
            }
        }

        //Check if the next permutation produces a smaller integer.
    }

    return;
}

//Used in GenerateH() to create a list of graphs of a given order not containing isomorphic
//copies. Takes as input the flag (inputFlag, orderOfType), which it uses to create flags of
//order inputFlag.nV+1 that have inputFlag as an induced subgraph. It stores the new
//admissible graphs it finds in List.
void Generate(CGraph inputFlag, long orderOfType, list<CGraph>& List, const CIso& I)
{
    long    i, j;
    long    b, n;
    long    e;
    CGraph& g = inputFlag;
    CGraph  gMin;
    vector<long> newColours;

    //Create a new graph which is inputFlag with an extra vertex v.
    g.nV++;
    
    //Clear the diagonal element just in case. 
    g.M[g.nV-1][g.nV-1] = 0;

    //Initialize the newColours.
    newColours.resize(g.nV);
    
    for(i=0;i<newColours.size();i++)
        newColours[i] = 0;
    
    newColours[0] = -1;
    newColours[newColours.size()-1]--;

    while(true)
    {
        //Increment.
        n = 0;
        while(true)
        {
            newColours[n]++;
            if(newColours[n]==g.maxColour)
            {
                newColours[n] = 0;
                n++;
                continue;
            }
            else
                break;
        }

        //Termination condition.
        if(newColours[newColours.size()-1]==0)
            break;

        //Main body.
        for(n=0;n<g.nV-1;n++)
        {
            //Update the adjacency matrix (which stores the colours of edges).
            g.M[g.nV-1][n] = newColours[n];
            g.M[n][g.nV-1] = newColours[n];
        }

        //Due to the way FindMinIso() chooses a minimal representive of the isomorphic copies
        //of a flag and the way we are inductively building up our list of flags from smaller
        //order flags which are minimally represented, we are guaranteed to generate all
        //flags which are minimally represented. Hence if the flag is not already the
        //minimal representation of all its isomorphic copies we can safely ignore it.
        FindMinIso(g,gMin,orderOfType,I);
        if(IsCopy(g,gMin)==false)
            continue;

        //Add to List.
        List.push_back(g);
    }
    
    return;
}

//Generates 'H' a list representing $\mathcal{H}$ the family of multi-coloured complete graphs
//of order orderOfH. The function assumes CIso has been initialized.
bool GenerateH(std::vector<CGraph>& H, long orderOfH, long maxColour, const CIso& I, ostream& out)
{
    long         i, j, n;
    list<CGraph> OldList;
    list<CGraph> NewList;
    list<CGraph>::const_iterator it;
    CGraph       g;
    long         graphIndex, total, foundSoFar;
#ifdef _OPENMP
    long globalError;
    long loopError;
    vector<list<CGraph> > listArray;
    vector<list<CGraph>::const_iterator> listIndex;
#endif
    
    out << "Generating H..." << endl;

    if(I.Factorial.size()<=orderOfH)
        throw "GenerateH() : CIso incorrectly initialized.";
    
    vector<CGraph>().swap(H);

    //We take 'OldList', a list of graphs of order n-1, and add a vertex to each graph in the
    //list to generate 'NewList' a list of graphs of order n. We then make 'NewList' the new
    //'OldList' and repeat the procedure until we get the desired order of graphs.

    out << "\rGenerating order 0 graphs :           " << flush;

    //Fill in the graph of order 0.
    g.maxColour = maxColour;
    g.nV        = 0;
    for(i=0;i<9;i++)
    for(j=0;j<9;j++)
        g.M[i][j] = 0;
        
    OldList.clear();
    OldList.push_back(g);
    
    NewList.clear();

    for(n=1;n<=orderOfH;n++)
    {
        //Generate NewList, a list of graphs of order n, from OldList a list of graphs of
        //order n-1.

        //graphIndex and total are used to keep track of the progress.
        graphIndex = 0;
        total      = OldList.size();
        foundSoFar = 0;

#ifdef _OPENMP
        //Create the listIndex of OldList so we can have random/direct access.
        listIndex.resize(total);
        for(i=0,it=OldList.begin();it!=OldList.end();i++,it++)
            listIndex[i] = it;

        //Create an empty list for each graph in OldList.
        listArray.resize(total);
        for(i=0;i<total;i++)
            listArray[i].clear();
                    
        out << "\rGenerating order " << n << " graphs : ";
        out << graphIndex << " of " << total << " graphs extended. ";
        out << "Found " << foundSoFar << "." << flush;

        globalError = 0; //No error.
        #pragma omp parallel for schedule(dynamic) default(shared) private(i,loopError)
        for(i=0;i<total;i++)
        {
            try
            {
                #pragma omp critical (GenH_Progress)
                {
                    loopError = globalError; //No error.
                }

                if(loopError==0)
                    Generate(*(listIndex[i]),0,listArray[i],I);
            }
            catch(bad_alloc& e)
            {
                loopError = 2; //bad_alloc error.
            }
            catch(...)
            {
                loopError = 1; //Unknown error
            }
        
            #pragma omp critical (GenH_Progress)
            {
                if(loopError>globalError)
                    globalError = loopError;

                if(globalError==0)
                {
                    foundSoFar += listArray[i].size();
                    graphIndex++;
                    out << "\rGenerating order " << n << " graphs : ";
                    out << graphIndex << " of " << total << " graphs extended. ";
                    out << "Found " << foundSoFar << "." << flush;
                }
                //Move to the next graph in OldList.
            }
        }

        //Display any errors.
        if(globalError!=0)
        {
            out << endl << endl;

            if(globalError==1)
                out << "ERROR : An unknown error occurred.";

            if(globalError==2)
                out << "ERROR : Allocating memory failed.";
            
            out << endl << endl;
            return false;
        }

        //Append ListArray into NewList.
        for(i=0;i<total;i++)
            NewList.splice(NewList.end(),listArray[i]);
#else
        for(it=OldList.begin();it!=OldList.end();it++)
        {
            foundSoFar = NewList.size();

            graphIndex++;
            out << "\rGenerating order " << n << " graphs : ";
            out << "Extending graph " << graphIndex << " of " << total << ". ";
            out << "Found " << foundSoFar << "." << flush;

            Generate(*it,0,NewList,I);
            
            //Move to the next graph in OldList.
        }
#endif

        //Make NewList the new OldList.
        OldList.clear();
        NewList.swap(OldList);
        
        out << "\rGenerating order " << n << " graphs :                       ";
        out << "       ";
        j = 2*NumberOfDigits(total)+NumberOfDigits(foundSoFar);
        for(i=0;i<j;i++)
            out << " ";
    }

    //Move OldList to H.
    H.clear();
    while(OldList.empty()==false)
    {
        H.push_back(OldList.front());
        OldList.pop_front();
    }
    
    //Display how large H is.
    n = H.size();

    out << "\r                           ";
    if(n==1)
        out << "\rFound 1 graph." << endl;
    else
        out << "\rFound " << n << " graphs."<< endl;

    out << endl;
    
    if(H.size()==0)
    {
        out << "ERROR : There are no graphs in H." << endl << endl;
        return false;
    }

    return true;
}


==> Generate.h <==
/*
This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either version 3
of the License, or (at your option) any later version, see <http://www.gnu.org/licenses/>.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See
the GNU General Public License for more details.
*/

//Name        : Generate.h.
//
//Author      : Rahil Baber.
//
//Date        : 31st March 2013.
//
//Description : Used in the program "DominatingDensityChecker" to generate graphs.

#ifndef __GENERATE_H__
#define __GENERATE_H__

#include <iostream>
#include <vector>
#include "Graph.h"
#include "Iso.h"
#include "ProblemData.h"

//Each colouring of the edge set of a graph can be assigned a unique integer. FindMinIso()
//creates gOut a graph with the property that the flag (gOut, orderOfType) is isomorphic to
//the flag (gIn, orderOfType) and has the smallest integer associated with its colouring of 
//the edges out of all such colourings. This function is used by many other functions to
//speed up searching through lists of flags. In order for GenerateH() to work correctly the
//way FindMinIso() constructs the integer representing the colouring is important. The
//function assumes CIso has been initialized.
void FindMinIso(CGraph gIn, CGraph& gOut, long orderOfType, const CIso& I);

//Generates 'H' a list representing $\mathcal{H}$ the family of multi-coloured complete graphs
//of order orderOfH. The function assumes CIso has been initialized.
bool GenerateH(std::vector<CGraph>& H, long orderOfH, long maxColour, const CIso& I,
    std::ostream& out = std::cout);

#endif


==> Graph.cpp <==
/*
This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either version 3
of the License, or (at your option) any later version, see <http://www.gnu.org/licenses/>.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See
the GNU General Public License for more details.
*/

//Name        : Graph.cpp.
//
//Author      : Rahil Baber.
//
//Date        : 31st March 2013.
//
//Description : Used in the program "DominatingDensityChecker" to represent multi-coloured
//              complete graphs.

#include "Graph.h"

#include<sstream>

using std::ostream;
using std::stringstream;

//Allows us to use << operator to output CGraph objects to the screen or a file.
ostream& operator<<(ostream& out, const CGraph& g)
{
    stringstream sout;

    //Display the number of vertices.
    sout << "Order " << g.nV << " : ";

    //Display the edges.
    sout << "Edges = ";
    DisplayEdges(sout,g);

    out << sout.str();

    return out;
}

//Outputs the edge sets of a CGraph object to the screen or a file.
void DisplayEdges(ostream& out, const CGraph& g)
{
    long i, j, k;
    bool bFirst;
    stringstream sout;

    //Display the edge set for each colour k.
    for(k=0;k<g.maxColour;k++)
    {
        sout << "{";

        //Used to help us put the commas in the right place.
        bFirst = true;

        for(i=0;i<g.nV;i++)
        for(j=0;j<i;j++)
            if(g.M[j][i]==k)
            {
                //Display the commas that separate the edges.
                if(bFirst==false)
                    sout << ", ";
                else
                    bFirst = false;
                
                //Display the edge ij.
                sout << j+1 << i+1;
            }

        sout << "}";

        if(k!=g.maxColour-1)
            sout << ", "; 
    }

    out << sout.str();

    return;
}

//Returns true if g1 and g2 are of the same order and have the same edge colouring.
bool IsCopy(const CGraph& g1, const CGraph& g2)
{
    long i, j;
    
    if(g1.nV!=g2.nV)
        return false;

    for(i=0;i<g1.nV;i++)
    for(j=0;j<i;j++)
        if(g1.M[i][j]!=g2.M[i][j])
            return false;

    if(g1.maxColour!=g2.maxColour)
        return false;

    return true;
}


==> Graph.h <==
/*
This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either version 3
of the License, or (at your option) any later version, see <http://www.gnu.org/licenses/>.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See
the GNU General Public License for more details.
*/

//Name        : Graph.h.
//
//Author      : Rahil Baber.
//
//Date        : 31st March 2013.
//
//Description : Used in the program "DominatingDensityChecker" to represent multi-coloured
//              complete graphs.

#ifndef __GRAPH_H__
#define __GRAPH_H__

#include <iostream>

//A simple class to store edge-coloured 2-graphs that have at most nine vertices. We take our
//vertex set to be {0,1,...,nV-1}, where nV is the number of vertices in our graph. We can
//represent a flag as (g, n) a CGraph g and an integer n, by taking the labelled vertices to
//be 0,1,...,n-1 and to avoid confusion we label them 0,1,...,n-1 respectively (instead of
//1,2,...,n).
class CGraph
{
public:
    //Number of vertices.
    long nV;

    //The adjacency matrix.
    //M[i][j] = colour of edge ij.
    long M[9][9];

    long maxColour;
};

//Allows us to use << operator to output CGraph objects to the screen or a file.
std::ostream& operator<<(std::ostream& out, const CGraph& g);

//Outputs the edge sets of a CGraph object to the screen or a file.
void DisplayEdges(std::ostream& out, const CGraph& g);

//Returns true if g1 and g2 are of the same order and have the same edge colouring.
bool IsCopy(const CGraph& g1, const CGraph& g2);

#endif


==> HashTable.h <==
/*
This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either version 3
of the License, or (at your option) any later version, see <http://www.gnu.org/licenses/>.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See
the GNU General Public License for more details.
*/

//Name        : HashTable.h.
//
//Author      : Rahil Baber.
//
//Date        : 31st March 2013.
//
//Description : A very basic hash table template.

#ifndef __HASH_TABLE_H__
#define __HASH_TABLE_H__

#include <iostream>

//CHashNode and CHashTable are used to define a very basic hash table.
//CHashTable::HashFunction() needs to be defined for each <Key,Value> type.
//The Key class should provide an operator== function.

//Used to create a linked list of key, value pairs in CHashTable.
template<typename Key, typename Val>
class CHashNode
{
public:
    CHashNode<Key,Val>* pNext;
    long hashedKey;
    Key  key;
    Val  val;
};

//A hash table where collisions are resolved via a linked list for each "bucket".
template<typename Key, typename Val>
class CHashTable
{
public:
    CHashTable():noOfEntries(0),sizeOfTable(0),Table(NULL),mask(0){}
    ~CHashTable(){Free();}

    //Free the memory allocated to Table[] and set sizeOfTable to 0. 
    void Free();

    //Adds an element to the table.
    void Add(const Key& key, const Val& val);

    //Gets a pointer to the value associated with the first matching key it can find.
    //Returns NULL if no matching key can found.
    Val* Get(const Key& key) const;

    //Used to map keys into buckets.
    static long HashFunction(const Key& key);

    //Displays the lengths of the lists. Useful for debugging purposes.
    //Long list lengths indicate a poor hash function or a small table size.
    void CollisionStats(std::ostream& out);

    long noOfEntries;
    long sizeOfTable;
    CHashNode<Key,Val>** Table; //An array of linked lists.

private:
    //Allocates the size and memory for the table.
    void Allocate(long sizeOfTable);

    //Used to resize Table if it is getting too full.
    void DoubleSize();

    //Used to do fast modding.
    long mask;
};

#include "HashTable_impl.h"

#endif


==> HashTable_impl.h <==
/*
This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either version 3
of the License, or (at your option) any later version, see <http://www.gnu.org/licenses/>.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See
the GNU General Public License for more details.
*/

//Name        : HashTable_impl.h.
//
//Author      : Rahil Baber.
//
//Date        : 31st March 2013.
//
//Description : A very basic hash table template.

#ifndef __HASH_TABLE_IMPL_H__
#define __HASH_TABLE_IMPL_H__

#ifndef __HASH_TABLE_H__
#include "HashTable.h"
#endif

//Free the memory allocated to Table[] and set sizeOfTable to 0. 
template<typename Key, typename Val>
void CHashTable<Key,Val>::Free()
{
    long i;
    CHashNode<Key,Val>* pNode;

    if(Table!=NULL)
    {
        for(i=0;i<sizeOfTable;i++)
        {
            //Free the linked list.
            while(Table[i]!=NULL)
            {
                pNode = Table[i]->pNext;
                delete Table[i];
                Table[i] = pNode;
            }
        }

        delete[] Table;
        Table = NULL;
    }

    sizeOfTable = 0;
    noOfEntries = 0;
    mask        = 0;

    return;
}

//Allocates the size and memory for the table.
template<typename Key, typename Val>
void CHashTable<Key,Val>::Allocate(long sizeOfTable)
{
    long i;

    //Clear the table.
    Free();

    if(sizeOfTable<=0)
        return;
    
    //Allocate the table.
    Table             = new CHashNode<Key,Val>*[sizeOfTable];
    this->sizeOfTable = sizeOfTable;
    
    //Initialize the table.
    for(i=0;i<sizeOfTable;i++)
        Table[i] = NULL;
    
    return;
}

template<typename Key, typename Val>
void CHashTable<Key,Val>::DoubleSize()
{
    long i;
    long bucketIndex;
    CHashTable<Key,Val> ht;
    CHashNode<Key,Val>* pNode;
    long  newSize;

    if(sizeOfTable==0)
        newSize = 2;
    else
        newSize = sizeOfTable<<1;

    ht.Allocate(newSize);
    ht.mask = (mask<<1) | 1;

    //Move the entries accross.
    for(i=0;i<sizeOfTable;i++)
        while(Table[i]!=NULL)
        {
            pNode    = Table[i];
            Table[i] = Table[i]->pNext;
                
            bucketIndex           = (pNode->hashedKey)&ht.mask;
            pNode->pNext          = ht.Table[bucketIndex];
            ht.Table[bucketIndex] = pNode;
            ht.noOfEntries++;
        }

    //Clear the table.
    Free();

    //Swap the tables.
    Table          = ht.Table;
    sizeOfTable    = ht.sizeOfTable;
    noOfEntries    = ht.noOfEntries;
    mask           = ht.mask;
    ht.Table       = NULL;
    ht.sizeOfTable = 0;
    ht.noOfEntries = 0;
    ht.mask        = 0;
        
    return;
}

//Adds an element to the table.
template<typename Key, typename Val>
void CHashTable<Key,Val>::Add(const Key& key, const Val& val)
{
    long hashedKey;
    long bucketIndex;
    CHashNode<Key,Val>* pNew;

    //Check if the table is 3/4 full and if so create a larger Table.
    if(noOfEntries/3+1>sizeOfTable/4)
        DoubleSize();

    hashedKey   = HashFunction(key);
    bucketIndex = hashedKey & mask;
    
    //Create a new node.
    pNew = new CHashNode<Key,Val>;

    //Set the new node as the head of the list.
    pNew->pNext        = Table[bucketIndex];
    Table[bucketIndex] = pNew;
    noOfEntries++;

    //Fill in the rest of the node.
    pNew->hashedKey = hashedKey;
    pNew->key       = key;
    pNew->val       = val;

    return;
}

//Gets a pointer to the value associated with the first matching key it can find.
//Returns NULL if no matching key can be found.
template<typename Key, typename Val>
Val* CHashTable<Key,Val>::Get(const Key& key) const
{
    long hashedKey;
    CHashNode<Key,Val>* pNode;

    if(sizeOfTable==0)
        return NULL;

    hashedKey   = HashFunction(key);
    
    pNode = Table[hashedKey & mask];
    while(pNode!=NULL)
    {
        //Check if pNode hashedKey matches.
        if(pNode->hashedKey==hashedKey)
        {
            //Check the keys match.
            if(pNode->key==key)
                return &(pNode->val);
        }

        pNode = pNode->pNext;
    }

    return NULL;
}

//Displays the lengths of the lists. Useful for debugging purposes.
//Long list lengths indicate a poor hash function or a small table size.
template<typename Key, typename Val>
void CHashTable<Key,Val>::CollisionStats(std::ostream& out)
{
    using std::endl;

    long i, j;
    long lengths[6];
    CHashNode<Key,Val>* pNode; 

    out << "Stats : " << endl;
    out << noOfEntries << " / " << sizeOfTable << endl;

    for(i=0;i<6;i++)
        lengths[i] = 0;

    for(i=0;i<sizeOfTable;i++)
    {
        j = 0; //The length of the list.
        
        pNode = Table[i];
        while(pNode!=NULL)
        {
            j++;
            pNode = pNode->pNext;
        }

        if(j<=4)
            lengths[j]++;
        else
            lengths[5]++;
    }

    for(i=0;i<=4;i++)
        out << i << "  : " << lengths[i] << endl;
    out << "5+ : " << lengths[5] << endl;
    
    return;
}

#endif


==> Iso.cpp <==
/*
This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either version 3
of the License, or (at your option) any later version, see <http://www.gnu.org/licenses/>.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See
the GNU General Public License for more details.
*/

//Name        : Iso.cpp.
//
//Author      : Rahil Baber.
//
//Date        : 31st March 2013.
//
//Description : Defines an object that allows us to permute sets and create isomorphisms very
//              quickly.

#include "Iso.h"

using std::vector;

//Allocates memory for Factorial[] and Iso[][] and initializes them.
//Iso[][] is initialized to an n! by n array representing all permutations of {0,1,...,n-1}.
//Iso[p][t] will be the image of t under permutation p. Iso[][] will be ordered in such a way
//that {Iso[p][] : p<=r!} is the set of permutations in which only {0,1,..,r-1} are permuted
//and {r,...,n-1} are left in place.
void CIso::Init(long n)
{
    long i, j, k, p, r;

    //Destroy Factorial[] and Iso[][].
    Free();

    if(n<0)
        return;
    
    //Allocate memory for Factorial[].
    Factorial.resize(n+1);

    //Initialize Factorial[].
    Factorial[0] = 1;
    for(r=1;r<=n;r++)
        Factorial[r] = r*Factorial[r-1];

    //Allocate memory for Iso[][].
    Iso.resize(Factorial[n]);

    for(i=0;i<Factorial[n];i++)
        Iso[i].resize(n);

    //Initialize Iso[][].

    //Set Iso[0][] to be the identity map.
    for(r=0;r<n;r++)
        Iso[0][r] = r;

    //p = number of permutations filled in.
    p = 1; 

    //Inductively build up Iso[][]:
    //Assume {Iso[k][] : k<=i!} are all permutations which permute {0,1,...,i-1} but leave
    //{i,i+1,...,n-1}. Generate new permutations by swapping i and j in Iso[k][], for
    //all j<i and k<=i!.
    for(i=1;i<n;i++)
    for(j=0;j<i;j++)
    for(k=0;k<Factorial[i];k++)
    {
        for(r=0;r<n;r++)
        {
            if(Iso[k][r]==i)
                Iso[p][r] = j;
            else
            if(Iso[k][r]==j)
                Iso[p][r] = i;
            else
                Iso[p][r] = Iso[k][r];
        }

        p++;
    }
    
    return;
}

void CIso::Free()
{
    vector<long>().swap(Factorial);
    vector<vector<long> >().swap(Iso);

    return;
}


==> Iso.h <==
/*
This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either version 3
of the License, or (at your option) any later version, see <http://www.gnu.org/licenses/>.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See
the GNU General Public License for more details.
*/

//Name        : Iso.h.
//
//Author      : Rahil Baber.
//
//Date        : 31st March 2013.
//
//Description : Defines an object that allows us to permute sets and create isomorphisms very
//              quickly.

#ifndef __ISO_H__
#define __ISO_H__

#include <vector>
    
//Iso[][] together with Factorial[] will be useful in generating isomorphic copies of
//objects quickly. 
class CIso
{
public:
    CIso() {Free(); return;}
    ~CIso(){Free(); return;}
     
    //Allocates memory for Factorial[] and Iso[][] and initializes them.
    void Init(long n);
    void Free();

    //Factorial[r] = r! for r = 0, ..., n.
    std::vector<long> Factorial;

    //Iso[][] is an array (n! by n) of all permutations of {0,1,...,n-1}.
    //Iso[p][t] is the image of t under permutation p. Iso[][] is ordered in such a way that
    //{Iso[p][] : p<=r!} is the set of permutations in which only {0,1,..,r-1} are permuted
    //and {r,...,n-1} are left in place.
    std::vector<std::vector<long> > Iso;
};

#endif


==> LargeInt.cpp <==
/*
This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either version 3
of the License, or (at your option) any later version, see <http://www.gnu.org/licenses/>.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See
the GNU General Public License for more details.
*/

//Name        : LargeInt.cpp.
//
//Author      : Rahil Baber.
//
//Date        : 31st March 2013.
//
//Description : Defines basic large integer and fraction objects that allows us to do
//              arithmetic operations beyond the precision of the inbuilt integer and
//              floating point types. Note that the hard coded value "LI_MAX" may need to be
//              changed to avoid numerical overflow occurring.

#include "LargeInt.h"
#include <sstream>

using std::ostream;
using std::stringstream;

//The default constructor, sets the large integer to 0.
CLargeInt::CLargeInt()
{
    Size      = 0;
    bPositive = true;

    return;
}

//Allows an unsigned int to be automatically cast into a CLargeInt object. It may throw an
//ErrorOverflow object.
CLargeInt::CLargeInt(unsigned int input)
{
    Assign(input);
    return;
}

//Allows an int to be automatically cast into a CLargeInt object. It may throw an
//ErrorOverflow object.
CLargeInt::CLargeInt(int input)
{
    unsigned long temp;

    if(input>=0)
        Assign(input);
    else
    {
        //Call Assign() on -input.

        //-input may be 2147483648 which could cause an overflow. To avoid this situation we
        //cast -(input+1) to an unsigned long then add one.
        input++;
        temp = -input;
        temp++;

        Assign(temp);
        bPositive = false;
    }

    return;
}

//Allows an unsigned long to be automatically cast into a CLargeInt object. It may throw an
//ErrorOverflow object.
CLargeInt::CLargeInt(unsigned long input)
{
    Assign(input);
    return;
}

//Allows a long to be automatically cast into a CLargeInt object. It may throw an
//ErrorOverflow object.
CLargeInt::CLargeInt(long input)
{
    unsigned long temp;

    if(input>=0)
        Assign(input);
    else
    {
        //Call Assign() on -input.

        //-input may be 2147483648 which could cause an overflow. To avoid this situation we
        //cast -(input+1) to an unsigned long then add one.
        input++;
        temp = -input;
        temp++;

        Assign(temp);
        bPositive = false;
    }

    return;
}

//The copy constructor.
CLargeInt::CLargeInt(const CLargeInt& input)
{
    long i;
    
    //Check if we are trying to copy the object to itself.
    if(this==&input)
        return;

    Size      = input.Size;
    bPositive = input.bPositive;
    
    //We do not need to copy all of Data[].
    for(i=0;i<Size;i++)
        Data[i] = input.Data[i];

    return;
}

//The assignment operator.
CLargeInt& CLargeInt::operator=(const CLargeInt& input)
{
    long i;

    //Check if we are trying to assign the object to itself.
    if(this==&input)
        return *this;

    Size      = input.Size;
    bPositive = input.bPositive;
    
    //We do not need to copy all of Data[].
    for(i=0;i<Size;i++)
        Data[i] = input.Data[i];

    return *this;
}

//The + unary operator. Used to evaluate +A, when A is a CLargeInt object.
const CLargeInt CLargeInt::operator+() const
{
    return *this;
}

//The - unary operator. Used to evaluate -A, when A is a CLargeInt object.
const CLargeInt CLargeInt::operator-() const
{
    CLargeInt output = *this;
    
    if(output.Size!=0)
        output.bPositive = !output.bPositive;
    
    return output;
}

//The + arithmetic operator. Returns A+B. It may throw an ErrorOverflow object.
const CLargeInt operator+(const CLargeInt& A, const CLargeInt& B)
{
    long      i;
    long      sum, carryOver;
    CLargeInt output;

    //Deal with A=0 or B=0 as a special case.
    if(A.Size==0)
        return B;

    if(B.Size==0)
        return A;

    //A!=0 and B!=0.
    if(A.bPositive==B.bPositive)
    {
        //Add the magnitudes of A and B.
        output.bPositive = A.bPositive;

        //output will take up max{A.Size,B.Size}+{1 or 0} bytes. Provisionally set the size.
        if(A.Size>=B.Size)
            output.Size = A.Size;
        else
            output.Size = B.Size;

        //Do the addition byte by byte.
        carryOver = 0;
        for(i=0;i<output.Size;i++)
        {
            sum = carryOver;

            if(i<A.Size)
                sum += A.Data[i];

            if(i<B.Size)
                sum += B.Data[i];
            
            output.Data[i] = sum%256;
            carryOver      = sum/256;
        }

        if(carryOver!=0)
        {
            if(output.Size>=LI_MAX)
                throw ErrorOverflow(); //Overflow occured.

            output.Data[output.Size] = carryOver;
            output.Size++;
        }

        return output;
    }
    else
    {
        //Find the difference between the magnitudes of A and B.

        //If A.Size==B.Size assume |A|>=|B|.
        if(A.Size>=B.Size)
        {
            output.bPositive = A.bPositive;
            output.Size      = A.Size;

            //Do the subtraction of B from A, byte by byte.
            carryOver = 0;
            for(i=0;i<output.Size;i++)
            {
                sum = carryOver;

                if(i<A.Size)
                    sum += A.Data[i];

                if(i<B.Size)
                    sum -= B.Data[i];
                            
                if(sum>=0)
                {
                    output.Data[i] = sum;
                    carryOver      = 0;
                }
                else
                {
                    output.Data[i] = 256+sum;
                    carryOver      = -1;
                }
            }

            if(carryOver==0)
            {
                //Remove leading zeros.
                while(true)
                {
                    if(output.Size==0)
                    {
                        output.bPositive = true;
                        return output;
                    }

                    if(output.Data[output.Size-1]!=0)
                        return output;

                    output.Size--;
                }
            }

            //A.Size==B.Size but |A|<|B|. 
        }

        //A.Size<B.Size or (A.Size==B.Size and carryOver!=0) => |A|<|B|
        output.bPositive = B.bPositive;
        output.Size      = B.Size;

        //Do the subtraction of A from B, byte by byte.
        carryOver = 0;
        for(i=0;i<output.Size;i++)
        {
            sum = carryOver;

            if(i<A.Size)
                sum -= A.Data[i];

            if(i<B.Size)
                sum += B.Data[i];
                        
            if(sum>=0)
            {
                output.Data[i] = sum;
                carryOver      = 0;
            }
            else
            {
                output.Data[i] = 256+sum;
                carryOver      = -1;
            }
        }

        //Remove leading zeros.
        while(true)
        {
            if(output.Size==0)
            {
                output.bPositive = true;
                return output;
            }

            if(output.Data[output.Size-1]!=0)
                return output;

            output.Size--;
        }
    }
}

//The - arithmetic operator. Returns A-B. It may throw an ErrorOverflow object.
const CLargeInt operator-(const CLargeInt& A, const CLargeInt& B)
{
    return A+(-B);
}

//The * arithmetic operator. Returns A*B. It may throw an ErrorOverflow object.
const CLargeInt operator*(const CLargeInt& A, const CLargeInt& B)
{
    long      i, j, k;
    long      sum, carryOver;
    CLargeInt output;

    //Deal with A=0 or B=0 as a special case.
    if(A.Size==0)
        return A;
    
    if(B.Size==0)
        return B;
    
    //A!=0 and B!=0.

    //Calculate the sign of A*B.
    if(A.bPositive==B.bPositive)
        output.bPositive = true;
    else
        output.bPositive = false;

    //output will take up A.Size+B.Size-{1 or 0} bytes. Provisionally set the size.
    if(A.Size+B.Size-1>LI_MAX)
        throw ErrorOverflow(); //Overflow will occur.

    output.Size = A.Size+B.Size-1;

    //Initialize output to 0.
    for(i=0;i<output.Size;i++)
        output.Data[i] = 0;
        
    //Multiply byte by byte.
    for(i=0;i<A.Size;i++)
    for(j=0;j<B.Size;j++)
    {
        carryOver = A.Data[i]*B.Data[j];
        
        //Add carryOver*(256^(i+j)) to output.

        if(carryOver==0)
            continue;

        //Do the addition byte by byte.
        for(k=i+j;k<output.Size;k++)
        {
            sum = output.Data[k]+carryOver;
            
            output.Data[k] = sum%256;
            carryOver      = sum/256;

            if(carryOver==0)
                break;
        }

        if(carryOver!=0)
        {
            if(output.Size>=LI_MAX)
                throw ErrorOverflow();

            output.Data[output.Size] = carryOver;
            output.Size++;
        }
    }

    return output;
}

//The / arithmetic operator. Returns A/B where / is integer division (see Divide() for a more
//precise definition of /). If B=0 an ErrorDivisionByZero object is thrown.
const CLargeInt operator/(const CLargeInt& A, const CLargeInt& B)
{
    CLargeInt output, Temp;

    CLargeInt::Divide(A,B,output,Temp);
    
    return output;
}

//The % arithmetic operator. Returns A%B (see Divide() for a more precise definition of %).
//If B=0 an ErrorDivisionByZero object is thrown.
const CLargeInt operator%(const CLargeInt& A, const CLargeInt& B)
{
    CLargeInt output, Temp;

    CLargeInt::Divide(A,B,Temp,output);
    
    return output;
}

//Returns (A==B).
const bool operator==(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)==0);
}

//Returns (A!=B).
const bool operator!=(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)!=0);
}

//Returns (A<B).
const bool operator<(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)==-1);
}

//Returns (A<=B).
const bool operator<=(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)!=1);
}

//Returns (A>B).
const bool operator>(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)==1);
}

//Returns (A>=B).
const bool operator>=(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)!=-1);
}

//Used to convert the CLargeInt object into a long. If the value stored in the object is
//larger than what can be stored in a long variable it throws an ErrorOverflow object.
long CLargeInt::ConvertToLong() const
{
    long i;
    long max, min;
    long result;
    
    //Check if overflow occurs.
    if(Size>=sizeof(long))
    {
        //max =  2^{8*sizeof(long)-1} - 1,
        //min = -2^{8*sizeof(long)-1}.
        //To avoid overflow, we define them as follows:
        max  = (1L<<(8*sizeof(long)-2))-1;
        max += 1L<<(8*sizeof(long)-2);
        min  = -max;
        min -= 1;

        if(*this<min || max<*this)
            throw ErrorOverflow();
    }

    //Convert the object into a long.
    result = 0;
    for(i=0;i<sizeof(long) && i<Size;i++)
    {
        if(bPositive==true)
            result += Data[i]<<(8*i);
        else
            result -= Data[i]<<(8*i);
    }
    
    return result;
}

//Used by constructors to convert the fundamental integral data types to CLargeInt objects.
//It may throw an ErrorOverflow object but only if LI_MAX < sizeof(unsigned long),
//(sizeof(unsigned long) = 4 usually).
void CLargeInt::Assign(unsigned long input)
{
    long i;

    Size      = 0;
    bPositive = true;

    if(input==0)
        return;

    //Initialize Data[] so it equals input.
    for(i=0;i<sizeof(unsigned long);i++)
    {
        //input!=0, fill in Data[i]. 
        
        if(i>=LI_MAX)
            throw ErrorOverflow();
        
        //Remove the least significant byte of input and store it in Data[i].
        Data[i] = input%256;
        input   = input/256;

        if(input==0)
        {
            Size = i+1;
            return;
        }
    }

    return;
}

//Used by the comparison operators to compare two large integers A, B.
//Returns -1 if A < B,
//         0 if A = B,
//         1 if A > B.
long CLargeInt::Compare(const CLargeInt& A, const CLargeInt& B)
{
    long i;
    
    if(A.bPositive!=B.bPositive)
    {
        if(A.bPositive==true)
            return 1;  //A >= 0 > B.
        else
            return -1; //A < 0 <= B.
    }

    //A and B have the same sign.

    if(A.Size!=B.Size)
    {
        if((A.bPositive==true  && A.Size>B.Size)
        || (A.bPositive==false && A.Size<B.Size))
            return 1;  //A > B.
        else
            return -1; //A < B.
    }

    //A.Size = B.Size and A.bPositive = B.bPositive.
    
    //Check the magnitude of the integers, beginning with the most significant byte. 
    for(i=A.Size-1;i>=0;i--)
    {
        if(A.Data[i]>B.Data[i])
        {
            if(A.bPositive==true)
                return 1;  //A > B.
            else
                return -1; //A < B.
        }

        if(A.Data[i]<B.Data[i])
        {
            if(A.bPositive==true)
                return -1; //A < B.
            else
                return 1;  //A > B.
        }

        //A.Data[i] = B.Data[i]. Check the next most significant byte.
    }

    return 0; //A = B.
}

//Used by the integer division operators / and %. Define |input| to be the magnitude of
//input, and sign(input) to be +1 if input>=0 and -1 if input<0. The function calculates
//outputQ, and outputR as follows:
//outputQ = sign(inputN)*sign(inputD)*(|inputN|/|inputD|), where '/' is integer division,
//outputR = sign(inputN)*(|inputN|%|inputD|).
//The choice of signs for outputQ and outputR were chosen so that inputN = inputD * 
//outputQ + outputR. If inputD = 0 an ErrorDivisionByZero class is thrown. The function
//assumes outputQ resides in a different address to inputN, inputD, and outputR. It also
//assumes outputR resides in a different address to inputN, inputD, and outputQ.
void CLargeInt::Divide(const CLargeInt& inputN, const CLargeInt& inputD,
                       CLargeInt& outputQ, CLargeInt& outputR)
{
    long i, j;
    long sum, carryOver;
    bool bSubtractD;
    long bitD, bitN;
    long nBit, nByte;
    long rBit, rByte;
    long overflowByte;

    //Deal with inputN=0 and inputD=0 as a special case.
    if(inputD.Size==0)
        throw ErrorDivisionByZero();
    
    if(inputN.Size==0)
    {
        outputQ = 0;
        outputR = 0;
        return;
    }

    //We will do the division via the long division method in binary.

    //Find the leading bit of inputD.
    j = inputD.Data[inputD.Size-1];
    for(i=7;i>=0;i--)
    {
        if((j>>i)%2==1)
            break;
    }

    bitD = i;
        
    //Find the leading bit of inputN.
    j = inputN.Data[inputN.Size-1];
    for(i=7;i>=0;i--)
    {
        if((j>>i)%2==1)
            break;
    }

    bitN = i;

    //Check if |inputD|>|inputN| obviously holds.
    if(inputD.Size>inputN.Size || (inputD.Size==inputN.Size && bitD>bitN))
    {
        outputQ = 0;
        outputR = inputN;
        return;
    }
    
    //|inputN| is stored in at least as many bits as |inputD|.

    //|inputD| is stored in "(inputD.Size-1)*8+bitD+1" bits. Fill outputR with the
    //"(inputD.Size-1)*8+bitD+1" most significant bits of inputN.
    outputR.Size = inputD.Size;

    for(i=0;i<outputR.Size;i++)
        outputR.Data[i] = 0;

    nBit  = bitN;
    nByte = inputN.Size-1;
    rBit  = bitD;
    rByte = inputD.Size-1;
    while(true)
    {
        //Copy bit.
        outputR.Data[rByte] |= ((inputN.Data[nByte]>>nBit)&1)<<rBit;

        //Move to next bit.
        rBit--;

        if(rBit==-1)
        {
            rBit = 7;
            rByte--;
        }

        if(rByte==-1)
            break;

        nBit--;

        if(nBit==-1)
        {
            nBit = 7;
            nByte--;
        }
    }

    //outputR has been initialized.

    //nBit and nByte hold the position of the last bit in inputN to be added to outputR. This
    //is also the most significant bit possible in outputQ.

    //Initialize outputQ.
    outputQ.Size = nByte+1;

    for(i=0;i<outputQ.Size;i++)
        outputQ.Data[i] = 0;
    
    //Calculate the value of the bits of outputQ.
    overflowByte = 0; //Used when outputR overflows.
    while(true)
    {
        //Calculate the value of the "nByte*8+nBit" bit in outputQ.

        //Check if |outputR| >= |inputD|. If it is we set the bit in outputQ to 1, and
        //subtract |inputD| from |outputR|.
        if(overflowByte!=0)
            bSubtractD = true; //|outputR| takes up more bytes than |inputD|.
        else
        {
            for(i=outputR.Size-1;i>=0;i--)
            {
                if(outputR.Data[i]>inputD.Data[i])
                {
                    bSubtractD = true;
                    break;
                }

                if(outputR.Data[i]<inputD.Data[i])
                {
                    bSubtractD = false;
                    break;
                }
            }
            
            if(i==-1)
                bSubtractD = true; //|outputR| = |inputD|.
        }
        
        if(bSubtractD==true)
        {
            //Subtract inputD from outputR.
            carryOver = 0;
            for(i=0;i<outputR.Size;i++)
            {
                sum = outputR.Data[i]-inputD.Data[i]+carryOver;
                
                if(sum>=0)
                {
                    outputR.Data[i] = sum;
                    carryOver       = 0;
                }
                else
                {
                    outputR.Data[i] = 256+sum;
                    carryOver       = -1;
                }
            }

            //Set the bit of outputQ to 1.
            outputQ.Data[nByte] |= 1<<nBit; 
        }

        if(nByte==0 && nBit==0)
            break; //Found all the bits of outputQ.

        //Move to the next bit.
        nBit--;

        if(nBit==-1)
        {
            nBit = 7;
            nByte--;
        }

        //Shift the bits of outputR to the left (by multiplying by 2) and append the
        //"nByte*8+nbit" bit from inputN to the end.
        carryOver = (inputN.Data[nByte]>>nBit)&1;
        for(i=0;i<outputR.Size;i++)
        {
            sum             = 2*outputR.Data[i]+carryOver;
            outputR.Data[i] = sum%256;
            carryOver       = sum/256;
        }
        
        overflowByte = carryOver;

        //Calculate the next bit of outputQ.
    }

    //outputR holds the magnitude of the remainder.

    //Calculate the signs of outputQ and outputR.
    if(inputN.bPositive==inputD.bPositive)
        outputQ.bPositive = true;
    else
        outputQ.bPositive = false;

    outputR.bPositive = inputN.bPositive;
    
    //Remove leading zeros.
    while(true)
    {
        if(outputQ.Size==0)
        {
            outputQ.bPositive = true;
            break;
        }

        if(outputQ.Data[outputQ.Size-1]!=0)
            break;

        outputQ.Size--;
    }

    while(true)
    {
        if(outputR.Size==0)
        {
            outputR.bPositive = true;
            break;
        }

        if(outputR.Data[outputR.Size-1]!=0)
            break;

        outputR.Size--;
    }

    return;
}

//Allows us to use << operator to output the CLargeInt object L to the screen or a file.
ostream& operator<<(ostream& out, const CLargeInt& L)
{
    long          i, n;
    unsigned char digit[3*LI_MAX];
    CLargeInt     Q, R;
    stringstream  sout;

    if(L==0)
    {
        sout << "0";
        out << sout.str();
        return out;
    }

    //Set Q to be the magnitude of L.
    if(L<0)
    {
        sout << "-"; //Display the sign of the integer.
        Q = -L;
    }
    else
        Q = L;

    //Remove the least significant decimal digit of Q and store it in digit[].
    n = 0;
    while(Q!=0)
    {
        R = Q%10;
        Q = Q/10;
        
        digit[n] = R.ConvertToLong();
        n++;
    }
    
    //Display the digits of the integer.
    for(i=n-1;i>=0;i--)
        sout << char('0'+digit[i]);

    out << sout.str();

    return out;
}

//The default constructor, sets the fraction to 0.
CLargeFraction::CLargeFraction()
{
    N = 0;
    D = 1;
    return;
}

//Allows an unsigned int to be automatically cast into a CLargeFraction object. It may throw
//an ErrorOverflow object.
CLargeFraction::CLargeFraction(unsigned int input)
{
    N = input;
    D = 1;
    return;
}

//Allows an int to be automatically cast into a CLargeFraction object. It may throw an
//ErrorOverflow object.
CLargeFraction::CLargeFraction(int input)
{
    N = input;
    D = 1;
    return;
}

//Allows an unsigned long to be automatically cast into a CLargeFraction object. It may throw
//an ErrorOverflow object.
CLargeFraction::CLargeFraction(unsigned long input)
{
    N = input;
    D = 1;
    return;
}

//Allows a long to be automatically cast into a CLargeFraction object. It may throw an
//ErrorOverflow object.
CLargeFraction::CLargeFraction(long input)
{
    N = input;
    D = 1;
    return;
}

//Allows a CLargeInt object to be automatically cast into a CLargeFraction object.
CLargeFraction::CLargeFraction(const CLargeInt& input)
{
    N = input;
    D = 1;
    return;
}

//The + unary operator. Used to evaluate +A, when A is a CLargeFraction object. It may throw
//an ErrorDivisionByZero object.
const CLargeFraction CLargeFraction::operator+() const
{
    CLargeFraction output = *this;
    output.Simplify();
    return output;
}

//The - unary operator. Used to evaluate -A, when A is a CLargeFraction object. It may throw
//an ErrorDivisionByZero object.
const CLargeFraction CLargeFraction::operator-() const
{
    CLargeFraction output;

    output.N = -N;
    output.D = D;

    output.Simplify();
    return output;
}

//The + arithmetic operator. Returns A+B. It may throw an ErrorOverflow or
//ErrorDivisionByZero object.
const CLargeFraction operator+(const CLargeFraction& A, const CLargeFraction& B)
{
    CLargeFraction output;

    output.N = A.N*B.D+B.N*A.D;
    output.D = A.D*B.D;

    output.Simplify();
    return output;
}

//The - arithmetic operator. Returns A-B. It may throw an ErrorOverflow or
//ErrorDivisionByZero object.
const CLargeFraction operator-(const CLargeFraction& A, const CLargeFraction& B)
{
    return A+(-B);
}

//The * arithmetic operator. Returns A*B. It may throw an ErrorOverflow or
//ErrorDivisionByZero object.
const CLargeFraction operator*(const CLargeFraction& A, const CLargeFraction& B)
{
    CLargeFraction output;

    output.N = A.N*B.N;
    output.D = A.D*B.D;
    
    output.Simplify();
    return output;
}

//The / arithmetic operator. Returns A/B. It may throw an ErrorOverflow or
//ErrorDivisionByZero object.
const CLargeFraction operator/(const CLargeFraction& A, const CLargeFraction& B)
{
    CLargeFraction output;

    if(B.D==0)
        throw ErrorDivisionByZero();

    output.N = A.N*B.D;
    output.D = B.N*A.D;
    
    output.Simplify();
    return output;
}

//Returns (A==B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator==(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)==0);
}

//Returns (A!=B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator!=(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)!=0);
}

//Returns (A<B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator<(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)==-1);
}

//Returns (A<=B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator<=(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)!=1);
}

//Returns (A>B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator>(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)==1);
}

//Returns (A>=B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator>=(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)!=-1);
}

//Removes any common factors between the numerator and the denominator and makes the
//denominator positive. It may throw an ErrorDivisionByZero object.
void CLargeFraction::Simplify()
{
    CLargeInt R1, R2, R3;

    if(D==0)
        throw ErrorDivisionByZero();

    if(N==0)
    {
        D = 1;
        return;
    }
    
    //Apply the Euclidean algorithm to determine the highest common factor.
    R1 = N;
    R2 = D;
    while(true)
    {
        R3 = R1%R2;

        if(R3==0)
            break; //R2 is the highest common factor.

        R1 = R2;
        R2 = R3;
    }
    
    //Divide by the highest common factor.
    N = N/R2;
    D = D/R2;

    //Make the denominator positive.
    if(D<0)
    {
        N = -N;
        D = -D;
    }

    return;
}

//Used by the comparison operators to compare two fractions A, B.
//Returns -1 if A < B,
//         0 if A = B,
//         1 if A > B.
//It may throw an ErrorOverflow or ErrorDivisionByZero object.
long CLargeFraction::Compare(const CLargeFraction& A, const CLargeFraction& B)
{
    long      result;
    CLargeInt L;

    if(A.D==0 || B.D==0)
        throw ErrorDivisionByZero();

    L = A.N*B.D-A.D*B.N;

    if(L==0)
        return 0; //A = B.

    if(L>0)
        result = 1; //A > B, if both A.D>0 and B.D>0.
    else
        result = -1;//A < B, if both A.D>0 and B.D>0.
    
    //Take the signs of A.D and B.D into account.
    if(A.D<0)
        result = -result;

    if(B.D<0)
        result = -result;

    return result;
}

//Allows us to use << operator to output the CLargeFraction object F to the screen or a file.
ostream& operator<<(ostream& out, const CLargeFraction& F)
{
    stringstream sout;
    sout << F.N << "/" << F.D;
    out << sout.str();
    return out;
}

double ConvertFracToDouble(CLargeFraction F)
{
    long      i;
    double    N, D;
    bool      bPositive;
    long      eN, eD;
    CLargeInt temp;

    if(F.N>=0)
        bPositive = true;
    else
    {
        bPositive = false;
        F.N = -F.N;
    }

    N  = 0;
    eN = 0;
    while(F.N!=0)
    {
        temp = F.N%256;
        F.N  = F.N/256;

        N += temp.ConvertToLong();
        N /= 256;
        eN++;
    }

    if(bPositive==false)
        N = -N;

    if(F.D>=0)
        bPositive = true;
    else
    {
        bPositive = false;
        F.D = -F.D;
    }

    D  = 0;
    eD = 0;
    while(F.D!=0)
    {
        temp = F.D%256;
        F.D  = F.D/256;

        D += temp.ConvertToLong();
        D /= 256;
        eD++;
    }

    if(bPositive==false)
        D = -D;

    //Floating value is N/D*256^(eN-eD).
    N  = N/D;
    eN = eN-eD;

    if(eN>0)
    {
        for(i=0;i<eN;i++)
            N *= 256;
    }
    else
    {
        eN = -eN;
        for(i=0;i<eN;i++)
            N /= 256;
    }

    return N;
}

CLargeFraction ConvertDoubleToFrac(double d, const CLargeInt& Denominator)
{
    long n;
    long temp;
    bool bPositive;
    CLargeFraction Result;
    CLargeInt      Pow256;

    d *= ConvertFracToDouble(Denominator);

    if(d<0)
    {
        d = -d;
        bPositive = false;
    }
    else
        bPositive = true;

    Result.D = Denominator;

    Result.N = 0;

    n      = 0;
    Pow256 = 1;
    while(d>=1)
    {
        d /= 256;

        n++;
        Pow256 = Pow256*256;
    }

    while(true)
    {
        temp = (int)d;
        Result.N = Result.N+temp*Pow256;

        d -= temp;
        d *= 256;
        Pow256 = Pow256/256;
        n--;

        if(n==-1)
            break;
    }

    if(bPositive==false)
        Result.N = -Result.N;

    return Result;
}

CLargeInt GreatestCommonDivisor(CLargeInt A, CLargeInt B)
{
    CLargeInt& R1 = A;
    CLargeInt& R2 = B;
    CLargeInt  R3;

    if(R1<0)
        R1 = -R1;

    if(R2<0)
        R2 = -R2;

    if(R1==0)
        return R2;

    if(R2==0)
        return R1;
  
    //Apply the Euclidean algorithm to determine the highest common factor.
    while(true)
    {
        R3 = R1%R2;

        if(R3==0)
            break; //R2 is the highest common factor.

        R1 = R2;
        R2 = R3;
    }

    return R2;
}

CLargeInt LowestCommonMultiple(CLargeInt A, CLargeInt B)
{
    CLargeInt& R1 = A;
    CLargeInt& R2 = B;

    if(R1<0)
        R1 = -R1;

    if(R2<0)
        R2 = -R2;

    if(R1==0)
        return R2;

    if(R2==0)
        return R1;
  
    return R1*R2/GreatestCommonDivisor(R1,R2);
}

CLargeFraction NearestRational(double toMakeRational, long maxDenominator)
{
    long   i;
    double diff;
    double bestDiff;
    CLargeFraction F, Best;

    Best     = 0;
    bestDiff = toMakeRational - ConvertFracToDouble(Best);
    if(bestDiff<0)
        bestDiff = -bestDiff;

    for(i=1;i<=maxDenominator;i++)
    {
        F    = ConvertDoubleToFrac(toMakeRational,i);
        diff = toMakeRational-ConvertFracToDouble(F);
        
        if(diff<0)
            diff = -diff;

        if(diff<bestDiff)
        {
            bestDiff = diff;
            Best = F;
        }

        F.N  = F.N-1;
        diff = toMakeRational-ConvertFracToDouble(F);
        
        if(diff<0)
            diff = -diff;

        if(diff<bestDiff)
        {
            bestDiff = diff;
            Best = F;
        }

        F.N  = F.N+2;
        diff = toMakeRational-ConvertFracToDouble(F);
        
        if(diff<0)
            diff = -diff;

        if(diff<bestDiff)
        {
            bestDiff = diff;
            Best = F;
        }
    }

    Best.Simplify();
    return Best;
}


==> LargeInt.h <==
/*
This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either version 3
of the License, or (at your option) any later version, see <http://www.gnu.org/licenses/>.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See
the GNU General Public License for more details.
*/

//Name        : LargeInt.h.
//
//Author      : Rahil Baber.
//
//Date        : 31st March 2013.
//
//Description : Defines basic large integer and fraction objects that allows us to do
//              arithmetic operations beyond the precision of the inbuilt integer and
//              floating point types. Note that the hard coded value "LI_MAX" may need to be
//              changed to avoid numerical overflow occurring.

#ifndef __LARGE_INT_H__
#define __LARGE_INT_H__

#include <iostream>

//Used to allocate memory for CLargeInt objects. If an overflow error occurs it most likely
//means that LI_MAX was set too low. The larger LI_MAX is, the slower the program will run
//and the more memory it will require.
//*** You may need to change this value.***
const long LI_MAX = 1000;

//Exception classes which are thrown when overflow or division by zero occurs.
class ErrorOverflow{};
class ErrorDivisionByZero{};

//Used to store and manipulate very large integers. Can store any integer of magnitude less
//than 2^(8*LI_MAX). The integer's magnitude is stored in a static array to avoid slow
//dynamic memory allocation. The amount of the array being used is also stored, to increase
//the speed of operations on small integers. Functions which use this class may throw an
//ErrorOverflow or ErrorDivisionByZero object.
class CLargeInt
{
public:
    //The default constructor, sets the large integer to 0.
    CLargeInt();

    //The following constructors allow the fundamental integral data types to be
    //automatically cast into CLargeInt objects. These constructors call Assign() and so may
    //throw an ErrorOverflow object. No object will be thrown if LI_MAX >=
    //sizeof(unsigned long), (sizeof(unsigned long) = 4 usually).
    CLargeInt(unsigned int  input);
    CLargeInt(int           input);
    CLargeInt(unsigned long input);
    CLargeInt(long          input);

    //The copy constructor.
    CLargeInt(const CLargeInt& input);
    
    //The assignment operator.
    CLargeInt& operator=(const CLargeInt& input);

    //The unary operators. Used to evaluate +A or -A, when A is a CLargeInt object.
    const CLargeInt operator+() const;
    const CLargeInt operator-() const;

    //The basic arithmetic operators. The +,-,* operators may throw an ErrorOverflow object.
    //The integer division operators / and % are wrappers for the Divide() function and so
    //may throw an ErrorDivisionByZero object.
    friend const CLargeInt operator+(const CLargeInt& A, const CLargeInt& B);
    friend const CLargeInt operator-(const CLargeInt& A, const CLargeInt& B);
    friend const CLargeInt operator*(const CLargeInt& A, const CLargeInt& B);
    friend const CLargeInt operator/(const CLargeInt& A, const CLargeInt& B);
    friend const CLargeInt operator%(const CLargeInt& A, const CLargeInt& B);

    //The comparison operators. They are wrappers for the Compare() function.
    friend const bool operator==(const CLargeInt& A, const CLargeInt& B);
    friend const bool operator!=(const CLargeInt& A, const CLargeInt& B);
    friend const bool operator< (const CLargeInt& A, const CLargeInt& B);
    friend const bool operator<=(const CLargeInt& A, const CLargeInt& B);
    friend const bool operator> (const CLargeInt& A, const CLargeInt& B);
    friend const bool operator>=(const CLargeInt& A, const CLargeInt& B);

    //Used to convert the CLargeInt object into a long. If the value stored in the object is
    //larger than what can be stored in a long variable it throws an ErrorOverflow object.
    long ConvertToLong() const;

private:
    //Used by constructors to convert the fundamental integral data types to CLargeInt
    //objects. It may throw an ErrorOverflow object but only if LI_MAX<sizeof(unsigned long),
    //(sizeof(unsigned long) = 4 usually).
    void Assign(unsigned long input);

    //Used by the comparison operators to compare two large integers A, B.
    //Returns -1 if A < B,
    //         0 if A = B,
    //         1 if A > B.
    static long Compare(const CLargeInt& A, const CLargeInt& B);

    //Used by the integer division operators / and %. Define |input| to be the magnitude of
    //input, and sign(input) to be +1 if input>=0 and -1 if input<0. The function calculates
    //outputQ, and outputR as follows:
    //outputQ = sign(inputN)*sign(inputD)*(|inputN|/|inputD|), where '/' is integer division,
    //outputR = sign(inputN)*(|inputN|%|inputD|).
    //The choice of signs for outputQ and outputR were chosen so that inputN = inputD *
    //outputQ + outputR. If inputD = 0 an ErrorDivisionByZero class is thrown. The function
    //assumes outputQ resides in a different address to inputN, inputD, and outputR. It also
    //assumes outputR resides in a different address to inputN, inputD, and outputQ.
    static void Divide(const CLargeInt& inputN, const CLargeInt& inputD,
                       CLargeInt& outputQ, CLargeInt& outputR);

    //Data[], Size, and bPositive hold the data that represents the large integer. Data[] and
    //Size hold the magnitude of the large integer, bPositive holds the sign. bPositive =
    //true if the integer is greater than or equal to 0, and false otherwise. The magnitude
    //of the integer is given by:
    //Data[Size-1]*256^(Size-1)+Data[Size-2]*256^(Size-2)+...+Data[1]*256+Data[0].
    //Size holds the number of bytes the integer takes up in Data[]. To avoid leading zeros,
    //which can artificially make a small integer use up a lot of the Data[] array, we add
    //the following restriction. If the integer is 0 then Size=0, otherwise Data[Size-1] must
    //be non-zero.
    unsigned char Data[LI_MAX];
    long          Size; //Number of bytes. Size=0 <=> integer=0. Size!=0 => Data[Size-1]!=0.
    bool          bPositive; //bPositive=true if integer>=0, false otherwise.
};

//Allows us to use << operator to output the CLargeInt object L to the screen or a file.
std::ostream& operator<<(std::ostream& out, const CLargeInt& L);

//Used to store and manipulate fractions with very large numerators and denominators. It uses
//two CLargeInt member variables, named N and D, which store the numerator and denominator of
//the fraction respectively. Functions which use this class may throw an ErrorOverflow or
//ErrorDivisionByZero object.
class CLargeFraction
{
public:
    //The default constructor, sets the fraction to 0.
    CLargeFraction();
        
    //The following constructors allow the fundamental integral data types to be
    //automatically cast into CLargeFraction objects. They may throw an ErrorOverflow object.
    //No object will be thrown if LI_MAX >= sizeof(unsigned long), (sizeof(unsigned long) = 4
    //usually).
    CLargeFraction(unsigned int  input);
    CLargeFraction(int           input);
    CLargeFraction(unsigned long input);
    CLargeFraction(long          input);

    //A constructor that allows CLargeInt objects to be automatically cast into
    //CLargeFraction objects.
    CLargeFraction(const CLargeInt& input);
    
    //The unary operators. Used to evaluate +A or -A, when A is a CLargeFraction object.
    //These functions may throw an ErrorDivisionByZero object.
    const CLargeFraction operator+() const;
    const CLargeFraction operator-() const;

    //The basic arithmetic operators. The +,-,*,/ operators may throw an ErrorOverflow or
    //ErrorDivisionByZero object.
    friend const CLargeFraction operator+(const CLargeFraction& A, const CLargeFraction& B);
    friend const CLargeFraction operator-(const CLargeFraction& A, const CLargeFraction& B);
    friend const CLargeFraction operator*(const CLargeFraction& A, const CLargeFraction& B);
    friend const CLargeFraction operator/(const CLargeFraction& A, const CLargeFraction& B);

    //The comparison operators. They are wrappers for the Compare() function. They may throw
    //an ErrorOverflow or ErrorDivisionByZero object.
    friend const bool operator==(const CLargeFraction& A, const CLargeFraction& B);
    friend const bool operator!=(const CLargeFraction& A, const CLargeFraction& B);
    friend const bool operator< (const CLargeFraction& A, const CLargeFraction& B);
    friend const bool operator<=(const CLargeFraction& A, const CLargeFraction& B);
    friend const bool operator> (const CLargeFraction& A, const CLargeFraction& B);
    friend const bool operator>=(const CLargeFraction& A, const CLargeFraction& B);

    //Removes any common factors between the numerator and the denominator and makes the
    //denominator positive. It may throw an ErrorDivisionByZero object.
    void Simplify();

    CLargeInt N; //Numerator.
    CLargeInt D; //Denominator.

private:
    //Used by the comparison operators to compare two fractions A, B.
    //Returns -1 if A < B,
    //         0 if A = B,
    //         1 if A > B.
    //It may throw an ErrorOverflow or ErrorDivisionByZero object.
    static long Compare(const CLargeFraction& A, const CLargeFraction& B);
};

//Allows us to use << operator to output the CLargeFraction object F to the screen or a file.
std::ostream& operator<<(std::ostream& out, const CLargeFraction& F);

double ConvertFracToDouble(CLargeFraction F);

CLargeFraction ConvertDoubleToFrac(double d, const CLargeInt& Denominator);

CLargeInt GreatestCommonDivisor(CLargeInt A, CLargeInt B);

CLargeInt LowestCommonMultiple(CLargeInt A, CLargeInt B);

CLargeFraction NearestRational(double toMakeRational, long maxDenominator);

#endif


==> Main_DominatingDensityChecker.cpp <==
/*
This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either version 3
of the License, or (at your option) any later version, see <http://www.gnu.org/licenses/>.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See
the GNU General Public License for more details.
*/

//Name        : DominatingDensityChecker.
//
//Author      : Rahil Baber.
//
//Date        : 31st March 2013.
//
//Description : Checks the data from the flag algebra computation does indeed prove 2/3 of
//              the vertices are strongly monochromatically dominated by a set of 3 vertices
//              in a 3-coloured complete graph. Also checks the bound of 0.5711 for 4 colours.
//
//Compilation : This program has been successfully compiled under Visual C++ 2010, and
//              gcc 4.4.1. (In Linux type "make" to create the ddcheck.out executable.)
//
//Usage       : <executable> <input file>
//              E.g. in Linux "./ddcheck.out 2-3.txt"

#include <iostream>
#include <fstream>
#include <stdlib.h>
#include <vector>
#include "LargeInt.h"
#include "Graph.h"
#include "Iso.h"
#include "Generate.h"
#include "ReadDataFile.h"
#include "Misc.h"
#include "HashTable.h"
#include "CheckData.h"

using std::cout;
using std::endl;
using std::flush;
using std::bad_alloc;

//The main function. Expects argc to be 2, argv[0] to be the name of the executable and
//argv[1] to be the name of the input file.
int main(int argc, char* argv[])
{
    long i;
    bool bHasSpaces;
    CProblemData P;
    
    try
    {
        cout << endl;

        //Check that a file was passed to the program via the command line.
        if(argc!=2)
        {
            //Check if argv[0][] has spaces.
            bHasSpaces = false;
            i          = 0;
            while(argv[0][i]!='\0')
            {
                if(argv[0][i]==' ')
                {
                    bHasSpaces = true;
                    break;
                }

                i++;
            }

            cout << "Usage : " << endl;
            if(bHasSpaces==true)
                cout << "\"" << argv[0] << "\"";
            else
                cout << argv[0];

            cout << " <Input Data File>" << endl;
            cout << endl;

            return 0;
        }

        //Read the input file.
        if(ReadDataFile(argv[1],P)==false)
        {
            cout << endl;
            cout << endl;
            cout << "*** ERROR: Reading the data file failed. ***" << endl;
            cout << endl;
            return 0;
        }

        //Initialize CIso object.
        cout << "\rAllocating memory for the isomorphism mapping." << flush;
        
        P.I.Init(P.orderOfH);

        cout << "\rChecking the coefficients and matrices are positive....." << endl;
        
        if(IsPSD(P)==false)
        {
            cout << endl;
            cout << endl;
            cout << "*** ERROR: Matrix is not positive semidefinite. ***" << endl;
            cout << endl;

            return 0;
        }

        GenerateH(P.H,P.orderOfH,P.maxColour,P.I);

        cout << "\rCalculating the coefficients of H....." << endl;
        
        CalculateDominatingConstant(P);

        if(CheckHCoefficients(P)==false)
        {
            cout << endl;
            cout << endl;
            cout << "*** ERROR: Coefficient is positive. ***" << endl;
            cout << endl;

            return 0;
        }

        cout << "\nThe data file has been successfully checked.\n" << endl;

        return 0; //Calculation completed successfully.
    }
    catch(bad_alloc& e)
    {
        cout << endl;
        cout << endl;
        cout << "*** ERROR: Bad allocation. ***" << endl;
        cout << "Probably caused by lack of memory." << endl;
        cout << "Try decreasing LI_MAX in the source code." << endl;
    }
    catch(ErrorOverflow& e)
    {
        cout << endl;
        cout << endl;
        cout << "*** ERROR: Overflow. ***" << endl;
        cout << "The calculation encountered an integer that was too large to store.\n";
        cout << "Try increasing LI_MAX in the source code." << endl;
    }
    catch(ErrorDivisionByZero& e)
    {
        cout << endl;
        cout << endl;
        cout << "*** ERROR: Division by zero. ***" << endl;
    }
    catch(...)
    {
        cout << endl;
        cout << endl;
        cout << "*** ERROR: Unknown. ***" << endl;
    }

    cout << endl;
    return 0;
}


==> Misc.cpp <==
/*
This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either version 3
of the License, or (at your option) any later version, see <http://www.gnu.org/licenses/>.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See
the GNU General Public License for more details.
*/

//Name        : Misc.cpp.
//
//Author      : Rahil Baber.
//
//Date        : 31st March 2013.
//
//Description : Some miscellaneous useful functions.

#include "Misc.h"

//sw, and sz should not be zero.
//Returns an integer in [0,2^31-1]
long GetRandomInt(bool bSeed, unsigned long sw, unsigned long sz)
{
    static unsigned long w = 123;
    static unsigned long z = 3456789;

    if(bSeed==true)
    {
        w = sw;
        z = sz;
    }

    z = 36969*(z&65535)+(z>>16);
    w = 18000*(w&65535)+(w>>16);
    
    return ((z<<16)+w)&0x7FFFFFFF;
}

//Number of digits needed to display n.
long NumberOfDigits(unsigned long n)
{
    long result = 0;

    if(n==0)
        return 1;

    while(n!=0)
    {
        result++;
        n /= 10;
    }

    return result;
}


==> Misc.h <==
/*
This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either version 3
of the License, or (at your option) any later version, see <http://www.gnu.org/licenses/>.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See
the GNU General Public License for more details.
*/

//Name        : Misc.h.
//
//Author      : Rahil Baber.
//
//Date        : 31st March 2013.
//
//Description : Some miscellaneous useful functions.

#ifndef __MISC_H__
#define __MISC_H__

//sw, and sz should not be zero.
//Returns an integer in [0,2^31-1]
long GetRandomInt(bool bSeed=false, unsigned long sw=123, unsigned long sz=345678);

//Number of digits needed to display n.
long NumberOfDigits(unsigned long n);

#endif


==> ProblemData.cpp <==
/*
This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either version 3
of the License, or (at your option) any later version, see <http://www.gnu.org/licenses/>.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See
the GNU General Public License for more details.
*/

//Name        : ProblemData.cpp.
//
//Author      : Rahil Baber.
//
//Date        : 31st March 2013.
//
//Description : Used in the program "DominatingDensityChecker" to store the data from the
//              input file.

#include "ProblemData.h"
#include "Generate.h"
#include "Misc.h"
#include <iostream>

using std::vector;
using std::cout;
using std::endl;
using std::flush;
using std::string;

void CProblemData::Free()
{
    maxColour       = 1;
    orderOfH        = 0;
    SetSize         = 1;
    TargetDominated = 0;

    I.Free();
    vector<CGraph>().swap(H);
    vector<CGraph>().swap(GraphToBound);
    vector<CTermInfo>().swap(Term);
        
    return;
}


==> ProblemData.h <==
/*
This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either version 3
of the License, or (at your option) any later version, see <http://www.gnu.org/licenses/>.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See
the GNU General Public License for more details.
*/

//Name        : ProblemData.h.
//
//Author      : Rahil Baber.
//
//Date        : 31st March 2013.
//
//Description : Used in the program "DominatingDensityChecker" to store the data from the
//              input file.

#ifndef __PROBLEM_DATA_H__
#define __PROBLEM_DATA_H__

#include <vector>
#include <string>
#include "Graph.h"
#include "Iso.h"
#include "LargeInt.h"

//A basic structure that holds data from each term in the input file.
class CTermInfo
{
public:
    //The member variables are all initialized by the function ReadDataFile().

    //-1 = Unknown.
    // 0 = Semidefinite matrix term.
    // 1 = Dominating set constraints.
    long TermType;

    //The common induced type of the flags.
    //Ignored if TermType = 1.
    CGraph Type;

    //FlagList[] holds a list of flags.
    std::vector<CGraph> FlagList;

    //Ignored if TermType = 0.
    std::vector<long> DomColour;

    //Ignored if TermType = 0.
    long DomSetSize;

    //Matrix[][] holds the positive semidefinite matrix if TermType = 0.
    //Matrix[0][] holds the positive coefficients if TermType = 1.
    std::vector<std::vector<CLargeFraction> > Matrix;

    //Basis[][] represents a list of linear combinations of flags by storing the coeffcients
    //of the flags. The n-th linear combination is:
    //Basis[n-1][0](FlagList[0])+Basis[n-1][1](FlagList[1])+...
    //There are Matrix.size() linear combinations (hence the first index varies from 0 to
    //Matrix.size()-1). The second index varies from 0 to FlagList.size()-1.
    //Ignored if TermType = 1.
    std::vector<std::vector<CLargeFraction> > Basis;
};

//A class that holds the data from the input file as well as some derived data which will be
//useful in later calculations.
class CProblemData
{
public:
    CProblemData(){Free(); return;}
    ~CProblemData(){Free(); return;}

    void Free();

    CIso I;
    
    long maxColour;

    //Size of the set we want to show dominates TargetDominated density of the vertices.
    long SetSize;
    CLargeFraction TargetDominated;

    long orderOfH;
    std::vector<CGraph> H;

    std::vector<CGraph> GraphToBound;

    std::vector<CTermInfo> Term;
};

#endif


==> ReadDataFile.cpp <==
/*
This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either version 3
of the License, or (at your option) any later version, see <http://www.gnu.org/licenses/>.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See
the GNU General Public License for more details.
*/

//Name        : ReadDataFile.cpp.
//
//Author      : Rahil Baber.
//
//Date        : 31st March 2013.
//
//Description : Used in the program "DominatingDensityChecker" to interpret the input file.

#include "ReadDataFile.h"

#include <fstream>
#include "Misc.h"

using std::istream;
using std::ostream;
using std::ifstream;
using std::endl;
using std::flush;
using std::bad_alloc;

//This function is used in parsing the input file. It reads one character from the file. If
//the end of the file is reached it returns '\0'. If the character is '#' it interprets this
//as the start of a comment. It will then skip over all characters until '\n','\r', or '\0'
//is encountered and returns that instead.
char ReadChar(istream& in)
{
    char c;

    in.get(c);

    //Check if the end of the file has been reached.
    if(in.eof()==true)
        return '\0';

    //Check if a comment has been encountered.
    if(c=='#')
    {
        //Remove the comment.
        while(true)
        {
            in.get(c);

            if(in.eof()==true)
                return '\0';

            if(c=='\n' || c=='\r' || c=='\0')
                return c;
        }
    }

    return c;
}

//This function is used in parsing the input file. It checks whether the character is a
//whitespace character (i.e. an end of line character, tab, or space).
bool IsWhitespace(char c)
{
    if(c==' ' || c=='\t' || c=='\n' || c=='\r')
        return true;

    return false;
}

//This function is used in parsing the input file. It discards whitespace characters until it
//reaches a non-whitespace character. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
void RemoveWhitespace(istream& in, char& c)
{
    while(IsWhitespace(c)==true)
        c = ReadChar(in);

    return;
}

//This function is used in parsing the input file. It continually removes the character
//'repeated' until a different character is encountered. 'repeated' must appear at least once
//otherwise the function returns false. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
bool ReadRepeatingChar(istream& in, char repeated, char& c)
{
    if(c!=repeated)
        return false;

    while(c==repeated)
        c = ReadChar(in);

    return true;
}

//This function is used in parsing the input file. Checks whether 'str[]' matches the
//characters in the istream. Ignores capitalization. Allows whitespaces in 'str[]' to be
//represented by one or more whitespaces in the istream. The last character that was read
//(but not yet interpreted) should be passed to the function via 'c'. When the function
//returns 'c' will hold the last character read by the function.
bool CheckString(istream& in, const char* str, char& c)
{
    long i;
    char s1, s2;

    i = 0;
    while(str[i]!='\0')
    {
        if(IsWhitespace(str[i])==true)
        {
            if(IsWhitespace(c)==false)
                return false;

            //Move to a non-whitespace character in the istream and str[].
            RemoveWhitespace(in,c);

            while(IsWhitespace(str[i])==true)
                i++;
        }
        else
        {
            //Ignore capitilizations.
            s1 = str[i];
            s2 = c;

            if('A'<=s1 && s1<='Z')
                s1 += 'a'-'A';

            if('A'<=s2 && s2<='Z')
                s2 += 'a'-'A';

            //Check if str[] matches the istream.
            if(s1!=s2)
                return false;

            c = ReadChar(in);
            i++;
        }
    }

    return true;
}

//This function is used in parsing the input file. It removes any whitespaces then reads in a
//boolean value and returns it via the variable 'b'. The function accepts "yes", "no", "y",
//"n", "true", or "false" as the boolean value (capitalization is ignored). If one of the
//listed boolean values is not encountered the function returns false, otherwise it returns
//true. The last character that was read (but not yet interpreted) should be passed to the
//function via 'c'. When the function returns 'c' will hold the last character read by the
//function.
bool ReadBool(istream& in, bool& b, char& c)
{
    b = false;

    RemoveWhitespace(in,c);

    //Check if input is "true".
    if(c=='t' || c=='T')
    {
        b = true;
        return CheckString(in,"true",c);
    }

    //Check if input is "false".
    if(c=='f' || c=='F')
    {
        b = false;
        return CheckString(in,"false",c);
    }

    //Check if input is "y" or "yes".
    if(c=='y' || c=='Y')
    {
        b = true;

        //Check if it is "yes".
        c = ReadChar(in);

        if(c=='e' || c=='E')
            return CheckString(in,"es",c);

        return true;
    }

    //Check if input is "n" or "no".
    if(c=='n' || c=='N')
    {
        b = false;

        //Check if it is "no".
        c = ReadChar(in);

        if(c=='o' || c=='O')
            c = ReadChar(in);

        return true;
    }

    //An unexpected character was encountered.
    return false;
}

//This function is used in parsing the input file. It reads in a CLargeInt value and returns
//it via the variable 'L'. It may throw an ErrorOverflow object if the integer is too large.
//The first character must be +,-,0-9. If the first character is + or - the next character
//must be one of 0-9 or a series of whitespaces followed by 0-9. No whitespaces are allowed
//between the numeric digits. If the function reads in an integer of this form successfully
//it returns true, otherwise it returns false. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
bool ReadLargeInteger(istream& in, CLargeInt& L, char& c)
{
    bool bPositive;
    bool bReadDigit;

    L = 0;

    //Check if the first character is +,-,0-9.
    if(c=='+')
    {
        bReadDigit = false;
        bPositive  = true;
    }
    else
    if(c=='-')
    {
        bReadDigit = false;
        bPositive  = false;
    }
    else
    if('0'<=c && c<='9')
    {
        L = c-'0';
        bReadDigit = true;
        bPositive  = true;
    }
    else
        return false;

    //If the first character was + or -, remove any whitespaces and read in the first digit.
    if(bReadDigit==false)
    {
        c = ReadChar(in);
        RemoveWhitespace(in,c);

        if('0'<=c && c<='9')
            L = c-'0';
        else
            return false;
    }
    
    //Read the remaining digits.
    while(true)
    {
        c = ReadChar(in);

        if('0'<=c && c<='9')
            L = 10*L+c-'0'; //May throw ErrorOverflow object.
        else
            break; //Reached the end of the integer.
    }

    if(bPositive==false)
        L = -L;

    return true;
}

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in "<str[]>:<integer>", e.g. "Dimension:3". The string 'str[]' is read in using
//CheckString(). The integer is read using ReadLargeInteger() and returned via 'output'. It
//allows optional whitespaces either side of the colon. It may throw an ErrorOverflow object
//if the integer is too large.
//The function returns 0 on success,
//                     1 if the input is unexpected,
//                     2 if the integer is too large to be stored in a long.
//The last character that was read (but not yet interpreted) should be passed to the function
//via 'c'. When the function returns 'c' will hold the last character read by the function.
long ReadLong(istream& in, const char* str, long& output, char& c)
{
    CLargeInt L;

    output = 0;
    
    RemoveWhitespace(in,c);

    if(CheckString(in,str,c)==false)
        return 1; //Unexpected input.

    RemoveWhitespace(in,c);
        
    if(c!=':')
        return 1; //Unexpected input.

    c = ReadChar(in);
    RemoveWhitespace(in,c);

    if(ReadLargeInteger(in,L,c)==false)
        return 1; //Unexpected input.

    try
    {
        output = L.ConvertToLong();
    }
    catch(ErrorOverflow& e)
    {
        return 2; //L is too large for 'output'.
    }

    return 0; //Success.
}

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in the edge sets of a multi-coloured complete graph. The edge set should take the form
//"{<edge>,<edge>,...,<edge>}, {<edge>,<edge>,...,<edge>}, {<edge>,<edge>,...,<edge>}",
//where <edge> is a two digit integer representing the edge. For example
//"{12, 32}, {}, {13}". The two integers representing the edge should be distinct and be
//between 1 and g.nV (inclusive). Whitespaces either side of the <edge> sequences are
//ignored. The function returns true if it succeeds, and false otherwise. The last character
//that was read (but not yet interpreted) should be passed to the function via 'c'. When the
//function returns 'c' will hold the last character read by the function.
bool ReadGraphEdgeSet(istream& in, CGraph& g, long maxColour, char& c)
{
    long i, j, k, n;

    g.maxColour = maxColour;

    //Initialize the adjacency matrix.
    for(i=0;i<9;i++)
    for(j=0;j<9;j++)
        g.M[i][j] = -1;
    
    for(n=0;n<maxColour;n++)
    {
        if(n!=0)
        {
            //Remove the comma separating the edge sets.
            RemoveWhitespace(in,c);
            
            if(c!=',')
                return false;

            c = ReadChar(in);
        }

        //The first non-whitespace character should be '{'.
        RemoveWhitespace(in,c);

        if(c!='{')
            return false;

        c = ReadChar(in);
        RemoveWhitespace(in,c);

        //Check for empty edge set
        if(c=='}')
        {
            c = ReadChar(in);
            continue;
        }

        while(true)
        {
            //Read edge.
            if('1'<=c && c<='9')
                i = c-'1';
            else
                return false;

            c = ReadChar(in);

            if('1'<=c && c<='9')
                j = c-'1';
            else
                return false;

            c = ReadChar(in);
        
            //Check ij is a valid edge.
            if(i==j)
                return false;

            if(g.M[i][j]!=-1 && g.M[i][j]!=n)
                return false;

            //Set the edge.
            g.M[i][j] = n;
            g.M[j][i] = n;

            //The next non-whitespace character should be '}' or ','.
            RemoveWhitespace(in,c);
        
            if(c=='}')
            {
                c = ReadChar(in);
                break;
            }

            if(c!=',')
                return false;

            c = ReadChar(in);
            RemoveWhitespace(in,c);
        }
    }

    //Work out the order.
    g.nV = -1;
    for(i=0;i<9;i++)
    for(j=0;j<i;j++)
        if(g.M[i][j]!=-1 && i>g.nV)
            g.nV = i;

    g.nV++;

    //Check every edge has been coloured.
    for(i=0;i<g.nV;i++)
    for(j=0;j<i;j++)
        if(g.M[i][j]==-1)
            return false;

    return true;
}

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in a linear combination of flags and store it in Term.Basis[basisIndex][]. The
//function assumes memory has already been allocated for Term.Basis[][]. It also assumes
//Term.FlagList.size() has been set and uses this to verify the flags read in are valid. The
//linear combination of flags should take the form
//"<Fraction>(<Flag>)<+ or -><Fraction>(<Flag>)<+ or ->...".
//For example "1/2(F1)-4/3(F2)+2/3(F5)+1/7(F6)". An ErrorOverflow object may be thrown if an
//integer that is read is too large to be stored.
//The function returns 0 if it succeeds,
//                     1 if the input is incorrectly formatted,
//                     2 if a flag index does not lie in [1,Term.noOfFlags],
//                     3 if a coefficient causes a division by zero.
//The last character that was read (but not yet interpreted) should be passed to the function
//via 'c'. When the function returns 'c' will hold the last character read by the function.
long ReadBasis(istream& in, CTermInfo& Term, long basisIndex, char& c)
{
    long           i;
    bool           bFirstTerm;
    CLargeInt      L;
    CLargeFraction Frac;
    long           index;
    long           noOfFlags = Term.FlagList.size();

    //Zero out basis.
    for(i=0;i<noOfFlags;i++)
        Term.Basis[basisIndex][i] = 0;

    //bFirstTerm keeps track of whether we are reading in the first term of the linear
    //combination.
    bFirstTerm = true;
    while(true)
    {
        RemoveWhitespace(in,c);

        //Check if the linear combination has ended.
        if(bFirstTerm==true)
        {
            if(c!='+' && c!='-' && c!='(' && (c<'0' || '9'<c))
                break; //Linear combination is "empty".
        }
        else
        {
            //bFirstTerm = false, hence we have read something that looks like "...(F2)". The
            //next character should be + or - if there is another term we have yet to read.
            if(c!='+' && c!='-')
                break;
        }

        //Assume the next term has a coefficient of 1.
        Frac = 1;

        if(bFirstTerm==false)
        {
            //Read the + or - that separates the terms.
            if(c=='-')
                Frac = -Frac;

            c = ReadChar(in);
            RemoveWhitespace(in,c);
        }

        //The term starts with +, -, (, or 0-9.

        if(c=='+' || c=='-')
        {
            if(c=='-')
                Frac = -Frac;

            c = ReadChar(in);
            RemoveWhitespace(in,c);

            //The next character could be ( or 0-9. E.g. "-(F1)...", or "-3(F1)...".
            if(c!='(' && (c<'0' || '9'<c))
                return 1; //Incorrect format.
        }

        if('0'<=c && c<='9')
        {
            //Read the integer coefficient.
            if(ReadLargeInteger(in,L,c)==false)
                return 1; //Incorrect format.

            Frac = Frac*L;

            RemoveWhitespace(in,c);

            //The next character could be / or (. E.g. "3(F1)..." or "3/2(F1)...".
            if(c=='/')
            {
                c = ReadChar(in);
                RemoveWhitespace(in,c);

                if(ReadLargeInteger(in,L,c)==false)
                    return 1; //Incorrect format.

                if(L==0)
                    return 3; //Division by zero.

                Frac = Frac/L;

                RemoveWhitespace(in,c);
            }

            //The next character should be (.
        }

        if(c!='(')
            return 1; //Incorrect format.

        c = ReadChar(in);
        RemoveWhitespace(in,c);

        //Read the flag.
        if(CheckString(in,"F",c)==false)
            return 1; //Incorrect format.

        if(c=='+')
            return 1; //Incorrect format.

        if(ReadLargeInteger(in,L,c)==false)
            return 1; //Incorrect format.

        if(L<1 || noOfFlags<L)
            return 2; //Flag index was out of bounds.

        index = L.ConvertToLong();

        Term.Basis[basisIndex][index-1] = Term.Basis[basisIndex][index-1]+Frac;

        RemoveWhitespace(in,c);

        if(c!=')')
            return 1; //Incorrect format.

        c = ReadChar(in);

        bFirstTerm = false;
    }

    return 0; //Finished successfully.
}

//This function parses the input file given by filename. It initializes, and where
//appropriate allocates memory, for the members of P. It returns true if it succeeds and
//false if an error occurred.
bool ReadDataFile(const char* filename, CProblemData& P, ostream& out)
{
    long      i, j, k, n, r;
    long      row, col;
    long      nTerm, nFlag, nBasis;
    long      noOfForbiddenGraphs;
    ifstream  FileIn;
    char      c;
    CLargeInt L;

    P.Free();

    out << "Reading the data file....." << endl;
    
    FileIn.open(filename);

    if(FileIn.good()==false)
    {
        out << endl;
        out << "*** ERROR: Cannot open the file. ***" << endl;
        out << endl;
        return false;
    }
    
    try
    {
        c = ReadChar(FileIn);

        //Check Program.
        {
            RemoveWhitespace(FileIn,c);

            if(CheckString(FileIn,"Program",c)==false)
                throw "0:Expected to read \"Program : DominatingDensityChecker\".";

            RemoveWhitespace(FileIn,c);
        
            if(c!=':')
                throw "0:Expected to read \"Program : DominatingDensityChecker\".";

            c = ReadChar(FileIn);
            RemoveWhitespace(FileIn,c);
        
            if(CheckString(FileIn,"DominatingDensityChecker",c)==false)
                throw "0:Expected to read \"Program : DominatingDensityChecker\".";

            out << endl;
            out << "Program                   : DominatingDensityChecker" << endl;
        }

        //Read maxColour.
        {
            r = ReadLong(FileIn,"Number of colours",P.maxColour,c);
            
            if(r!=0 || P.maxColour<1 || 10<P.maxColour)
                throw "0:Expected to read \"Number of colours : <An integer in [1,10]>\".";
            
            out << "Number of colours         : " << P.maxColour << endl;
        }

        //Read SetSize.
        {
            r = ReadLong(FileIn,"Size of dominating set",P.SetSize,c);
            
            if(r!=0 || P.SetSize<1 || 8<P.SetSize)
                throw "0:Expected to read \"Size of dominating set : <An integer in [1,8]>\".";
            
            out << "Size of dominating set    : " << P.SetSize << endl;
        }

        //Read TargetDominated.
        {
            RemoveWhitespace(FileIn,c);

            if(CheckString(FileIn,"Target density",c)==false)
                throw "0:Expected to read \"Target density : <A fraction in (0,1]>\".";

            RemoveWhitespace(FileIn,c);
        
            if(c!=':')
                throw "0:Expected to read \"Target density : <A fraction in (0,1]>\".";

            c = ReadChar(FileIn);
            RemoveWhitespace(FileIn,c);

            if(ReadLargeInteger(FileIn,L,c)==false)
                throw "0:Expected to read \"Target density : <A fraction in (0,1]>\".";

            P.TargetDominated = L;

            RemoveWhitespace(FileIn,c);

            //Check if it is a fraction.
            if(c=='/')
            {
                c = ReadChar(FileIn);
                RemoveWhitespace(FileIn,c);

                if(ReadLargeInteger(FileIn,L,c)==false)
                    throw "0:Expected to read a fraction.";

                if(L==0)
                    throw "0:The denominator of the fraction is zero.";

                P.TargetDominated = P.TargetDominated/L;
            }

            P.TargetDominated.Simplify();

            if(P.TargetDominated<=0 || 1<P.TargetDominated)
                throw "0:Expected to read \"Target density : <A fraction in (0,1]>\".";

            out << "Target density            : " << P.TargetDominated << endl;
        }

        //Read orderOfH.
        {
            r = ReadLong(FileIn,"Order of subgraphs H",P.orderOfH,c);
            
            if(r!=0 || P.orderOfH<1 || 9<P.orderOfH)
                throw "0:Expected to read \"Order of subgraphs H : <An integer in [1,9]>\".";

            if(P.orderOfH<P.SetSize+1)
                throw "0:Expected order of subgraphs H to be strictly bigger than the set size.";
            
            out << "Order of subgraphs H      : " << P.orderOfH << endl;
        }

        //Read number of graphs to bound.
        {
            r = ReadLong(FileIn,"Number of graphs to bound",noOfForbiddenGraphs,c);
            
            if(r==2)
                throw "1:";

            if(r!=0 || noOfForbiddenGraphs<1)
                throw "0:Expected to read \"Number of graphs to bound : "
                      "<A positive integer>\".";

            out << "Number of graphs to bound : " << noOfForbiddenGraphs << endl;
            
            P.GraphToBound.resize(noOfForbiddenGraphs);
        }

        //Read P.GraphToBound[].
        {
            //Read "Graphs to bound :".
            RemoveWhitespace(FileIn,c);

            if(CheckString(FileIn,"Graphs to bound",c)==false)
                throw "0:Expected to read \"Graphs to bound : <List of graphs>\".";

            RemoveWhitespace(FileIn,c);
        
            if(c!=':')
                throw "0:Expected to read \"Graphs to bound : <List of graphs>\".";

            c = ReadChar(FileIn);

            out << "Graphs to bound           :" << endl;

            //Read the graphs.
            for(i=0;i<noOfForbiddenGraphs;i++)
            {
                RemoveWhitespace(FileIn,c);

                //Ignore the character if it is ','.
                if(i!=0 && c==',')
                    c = ReadChar(FileIn);

                RemoveWhitespace(FileIn,c);

                //Read the edge set.
                if(ReadGraphEdgeSet(FileIn,P.GraphToBound[i],P.maxColour,c)==false)
                    throw "0:Expected to read the coloured edge sets of a graph (the order must be less than 10).";
                
                DisplayEdges(out,P.GraphToBound[i]);
                out << endl;

                //Check the order.
                if(P.GraphToBound[i].nV>P.orderOfH)
                    throw "0:Expected the order of the graph to be no more than \"Order of subgraphs H\".";
            }
        }

        //Read noOfTerms.
        {
            long noOfTerms;

            r = ReadLong(FileIn,"Number of terms",noOfTerms,c);
            
            if((r==0 && noOfTerms<0) || r==1)
                throw "0:Expected to read \"Number of terms : <A non-negative integer>\".";

            if(r==2)
                throw "1:";

            out << "Number of terms           : " << noOfTerms << endl;
            
            if(noOfTerms==0)
            {
                out << endl;
                out << "Finished reading the data file." << endl;
                out << endl;

                FileIn.close();
                return true;
            }

            //Allocate memory for the term data.
            P.Term.resize(noOfTerms);
            for(i=0;i<P.Term.size();i++)
                P.Term[i].TermType = -1;
        }

        out << endl;

        try
        {
            //Read the Term[] data.
            for(nTerm=1;nTerm<=P.Term.size();nTerm++)
            {
                //Read the header e.g. "--- Term 1 ---".
                {
                    out << "\rReading term " << nTerm << " : ";
                    out << "Reading the header." << flush;

                    RemoveWhitespace(FileIn,c);

                    if(ReadRepeatingChar(FileIn,'-',c)==false)
                        throw "3:";
            
                    RemoveWhitespace(FileIn,c);

                    if(CheckString(FileIn,"Term",c)==false)
                        throw "3:";

                    RemoveWhitespace(FileIn,c);

                    if(ReadLargeInteger(FileIn,L,c)==false)
                        throw "3:";

                    if(L!=nTerm)
                        throw "3:";
                
                    RemoveWhitespace(FileIn,c);

                    if(ReadRepeatingChar(FileIn,'-',c)==false)
                        throw "3:";
                }

                //Check what type of term it is.
                {
                    out << "\rReading term " << nTerm << " : ";
                    out << "Checking the type of term." << flush;
                    RemoveWhitespace(FileIn,c);

                    if(c=='o' || c=='O')
                        P.Term[nTerm-1].TermType = 0; //Semidefinite matrix term.
                    else
                    if(c=='d' || c=='D')
                        P.Term[nTerm-1].TermType = 1; //dominating set constraints.
                    else
                        throw "0:Expected to read \"Dominating set size\" or \"Order of type\".";
                }

                //Read the "semidefinite matrix" term.
                if(P.Term[nTerm-1].TermType==0)
                {
                    long orderOfFlags;

                    P.Term[nTerm-1].DomColour.resize(0);

                    //Read P.Term[nTerm-1].Type.nV.
                    {
                        out << "\rReading term " << nTerm << " : ";
                        out << "Reading the order of the type." << flush;

                        r = ReadLong(FileIn,"Order of type",P.Term[nTerm-1].Type.nV,c);
                
                        if(r!=0 || P.Term[nTerm-1].Type.nV<0 || P.orderOfH<P.Term[nTerm-1].Type.nV)
                            throw "0:Expected to read \"Order of type : "
                                  "<An integer in [0,<Order of subgraphs H>]>\".";

                        //Initialize the edge set of the type.
                        for(i=0;i<9;i++)
                        for(j=0;j<9;j++)
                            P.Term[nTerm-1].Type.M[i][j] = 0;
                    }
                    
                    //Read the order of the flags.
                    {
                        out << "\rReading term " << nTerm << " : ";
                        out << "Reading the order of the flags." << flush;

                        //Temporarily store the order in 'n'.
                        r = ReadLong(FileIn,"Order of flags",orderOfFlags,c);

                        if(r!=0 || orderOfFlags<P.Term[nTerm-1].Type.nV
                        || (P.orderOfH+P.Term[nTerm-1].Type.nV)/2<orderOfFlags)
                            throw "0:Expected to read \"Order of flags : <An integer in [<Order "
                                  "of type>,\n<Order of type + Order of subgraphs H>/2]>\".";
                    }
                    
                    //Read P.Term[nTerm-1].FlagList.size().
                    {
                        long noOfFlags;

                        out << "\rReading term " << nTerm << " : ";
                        out << "Reading the number of flags.   " << flush;
                    
                        r = ReadLong(FileIn,"Number of flags",noOfFlags,c);
                
                        if(r==2)
                            throw "1:";

                        if(r!=0 || noOfFlags<0)
                            throw "0:Expected to read \"Number of flags : "
                                  "<A non-negative integer>\".";

                        //Allocate memory for Term[nTerm-1].FlagList[].
                        out << "\rReading term " << nTerm << " : ";
                        out << "Allocating memory for the flags." << flush;

                        P.Term[nTerm-1].FlagList.resize(noOfFlags);
                    }
                    
                    //Read Term[nTerm-1].MatrixDim.
                    {
                        long MatrixDim;

                        out << "\rReading term " << nTerm << " : ";
                        out << "Reading the dimension of the matrix." << flush;

                        r = ReadLong(FileIn,"Matrix dimension",MatrixDim,c);

                        if(r==2)
                            throw "1:";

                        if(r!=0 || MatrixDim<0)
                            throw "0:Expected to read \"Matrix dimension : "
                                  "<A non-negative integer>\".";

                        if(P.Term[nTerm-1].FlagList.size()==0 && MatrixDim>0)
                            throw "0:Expected the dimension to be 0, "
                                  "as the number of flags is 0.";

                        //Allocate memory for P.Term[nTerm-1].Matrix[][] and P.Term[nTerm-1].Basis[][].
                        out << "\rReading term " << nTerm << " : ";
                        out << "Allocating memory for the matrix.   " << flush;
                        
                        P.Term[nTerm-1].Matrix.resize(MatrixDim);
                        for(i=0;i<MatrixDim;i++)
                            P.Term[nTerm-1].Matrix[i].resize(MatrixDim);

                        out << "\rReading term " << nTerm << " : ";
                        out << "Allocating memory for the basis. " << flush;

                        P.Term[nTerm-1].Basis.resize(MatrixDim);
                        for(i=0;i<MatrixDim;i++)
                            P.Term[nTerm-1].Basis[i].resize(P.Term[nTerm-1].FlagList.size());
                    }
                    
                    //Read Term[nTerm-1].FlagList[].
                    {
                        out << "\rReading term " << nTerm << " : ";
                        out << "Reading the flags.              " << flush;
                
                        RemoveWhitespace(FileIn,c);
                
                        if(CheckString(FileIn,"Flags",c)==false)
                            throw "0:Expected to read \"Flags :\".";

                        RemoveWhitespace(FileIn,c);

                        if(c!=':')
                            throw "0:Expected to read \"Flags :\".";

                        c = ReadChar(FileIn);

                        out << "\rReading term " << nTerm << " : ";
                        out << "                  ";

                        for(nFlag=1;nFlag<=P.Term[nTerm-1].FlagList.size();nFlag++)
                        {
                            out << "\rReading term " << nTerm << " : ";
                            out << "Reading flag " << nFlag << "." << flush;

                            RemoveWhitespace(FileIn,c);

                            if(CheckString(FileIn,"F",c)==false)
                                throw "4:";

                            if(c=='+')
                                throw "4:";

                            if(ReadLargeInteger(FileIn,L,c)==false)
                                throw "4:";

                            if(L!=nFlag)
                                throw "4:";

                            RemoveWhitespace(FileIn,c);

                            if(c!=':')
                                throw "4:";

                            c = ReadChar(FileIn);

                            if(ReadGraphEdgeSet(FileIn,P.Term[nTerm-1].FlagList[nFlag-1],P.maxColour,c)==false)
                                throw "4:";

                            if(P.Term[nTerm-1].FlagList[nFlag-1].nV==0 && orderOfFlags==1)
                                P.Term[nTerm-1].FlagList[nFlag-1].nV = 1;

                            if(P.Term[nTerm-1].FlagList[nFlag-1].nV!=orderOfFlags)
                                throw "4:";

                            //Set the type's edge set using the first flag's edge set.
                            if(nFlag==1)
                            {
                                for(i=0;i<P.Term[nTerm-1].Type.nV;i++)
                                for(j=0;j<P.Term[nTerm-1].Type.nV;j++)
                                    P.Term[nTerm-1].Type.M[i][j] =
                                        P.Term[nTerm-1].FlagList[0].M[i][j];
                            }

                            //Check the flag has the same induced type as the other flags.
                            for(i=0;i<P.Term[nTerm-1].Type.nV;i++)
                            for(j=0;j<P.Term[nTerm-1].Type.nV;j++)
                                if(P.Term[nTerm-1].FlagList[nFlag-1].M[i][j]!=
                                   P.Term[nTerm-1].Type.M[i][j])
                                    throw "0:The flag's induced \"type\" is not the same\n"
                                          "as those of the other flags. The labelled\n"
                                          "vertices that form the type are vertices\n"
                                          "1 to <Order of type>.";
                        }

                        out << "\rReading term " << nTerm << " : ";
                        out << "              ";
                        for(i=0;i<NumberOfDigits(P.Term[nTerm-1].FlagList.size());i++)
                            out << " ";
                    }
                    
                    //Read P.Term[nTerm-1].Basis[][].
                    {
                        out << "\rReading term " << nTerm << " : ";
                        out << "Reading the basis." << flush;
                
                        RemoveWhitespace(FileIn,c);

                        if(CheckString(FileIn,"Basis",c)==false)
                            throw "0:Expected to read \"Basis :\".";

                        RemoveWhitespace(FileIn,c);

                        if(c!=':')
                            throw "0:Expected to read \"Basis :\".";

                        c = ReadChar(FileIn);

                        for(nBasis=1;nBasis<=P.Term[nTerm-1].Basis.size();nBasis++)
                        {
                            out << "\rReading term " << nTerm << " : ";
                            out << "Reading basis member " << nBasis << "." << flush;
            
                            RemoveWhitespace(FileIn,c);

                            if(CheckString(FileIn,"B",c)==false)
                                throw "5:";

                            if(c=='+')
                                throw "5:";

                            if(ReadLargeInteger(FileIn,L,c)==false)
                                throw "5:";

                            if(L!=nBasis)
                                throw "5:";

                            RemoveWhitespace(FileIn,c);

                            if(c!=':')
                                throw "5:";

                            c = ReadChar(FileIn);

                            r = ReadBasis(FileIn,P.Term[nTerm-1],nBasis-1,c);

                            if(r==1)
                                throw "5:"; //Incorrectly formatted input.

                            if(r==2)
                                throw "0:Expected to read \"F<An integer in "
                                      "[1,<Number of flags>]>\".";

                            if(r==3)
                                throw "0:A denominator of one of the fractions is zero.";
                        }

                        out << "\rReading term " << nTerm << " : ";
                        out << "                      ";
                        for(i=0;i<NumberOfDigits(P.Term[nTerm-1].Basis.size());i++)
                            out << " ";
                    }

                    //Read Term[nTerm-1].Matrix[][].
                    {
                        out << "\rReading term " << nTerm << " : ";
                        out << "Reading the matrix." << flush;

                        RemoveWhitespace(FileIn,c);

                        if(CheckString(FileIn,"Matrix",c)==false)
                            throw "0:Expected to read \"Matrix :\".";

                        RemoveWhitespace(FileIn,c);

                        if(c!=':')
                            throw "0:Expected to read \"Matrix :\".";

                        c = ReadChar(FileIn);
                    
                        for(row=1;row<=P.Term[nTerm-1].Matrix.size();row++)
                        for(col=1;col<=P.Term[nTerm-1].Matrix.size();col++)
                        {
                            out << "\rReading term " << nTerm << " : ";
                            out << "Reading matrix entry (" << row << ", " << col << ").";
                            if(col==1 && row!=1)
                            {
                                n = NumberOfDigits(row-1)+NumberOfDigits(P.Term[nTerm-1].Matrix.size())
                                    -NumberOfDigits(row)-1;

                                for(i=0;i<n;i++)
                                    out << " ";
                            }

                            out << flush;

                            RemoveWhitespace(FileIn,c);

                            if(ReadLargeInteger(FileIn,L,c)==false)
                                throw "0:Expected to read a fraction.";

                            P.Term[nTerm-1].Matrix[row-1][col-1] = L;

                            RemoveWhitespace(FileIn,c);

                            //Check if it is a fraction.
                            if(c=='/')
                            {
                                c = ReadChar(FileIn);
                                RemoveWhitespace(FileIn,c);

                                if(ReadLargeInteger(FileIn,L,c)==false)
                                    throw "0:Expected to read a fraction.";

                                if(L==0)
                                    throw "0:The denominator of the fraction is zero.";

                                P.Term[nTerm-1].Matrix[row-1][col-1] =
                                    P.Term[nTerm-1].Matrix[row-1][col-1]/L;
                            }
                        }

                        out << "\rReading term " << nTerm << " : ";
                        out << "                          ";
                        for(i=0;i<2*NumberOfDigits(P.Term[nTerm-1].Matrix.size());i++)
                            out << " ";
                    }

                    //Finished reading Term.
                }

                //Read the "dominating set constraints" term.
                if(P.Term[nTerm-1].TermType==1)
                {
                    //Read P.Term[nTerm-1].DomSetSize.
                    {
                        out << "\rReading term " << nTerm << " : ";
                        out << "Reading the dominating set size.  " << flush;
                    
                        r = ReadLong(FileIn,"Dominating set size",P.Term[nTerm-1].DomSetSize,c);
                        
                        if(r==2)
                            throw "1:";

                        if(r!=0 || P.Term[nTerm-1].DomSetSize<1
                            || P.Term[nTerm-1].DomSetSize>P.SetSize)
                            throw "0:Expected to read \"Dominating set size : "
                                  "<An integer between 1 and \"Size of dominating set\">\".";
                    }

                    //Read P.Term[nTerm-1].FlagList.size().
                    {
                        long noOfFlags;

                        out << "\rReading term " << nTerm << " : ";
                        out << "Reading the number of constraints." << flush;
                    
                        r = ReadLong(FileIn,"Number of constraints",noOfFlags,c);
                
                        if(r==2)
                            throw "1:";

                        if(r!=0 || noOfFlags<0)
                            throw "0:Expected to read \"Number of constraints : "
                                  "<A non-negative integer>\".";

                        //Allocate memory for Term[nTerm-1].FlagList[].
                        out << "\rReading term " << nTerm << " : ";
                        out << "Allocating memory for the constraints." << flush;

                        P.Term[nTerm-1].FlagList.resize(noOfFlags);
                        P.Term[nTerm-1].Matrix.resize(1);
                        P.Term[nTerm-1].Matrix[0].resize(noOfFlags);
                        P.Term[nTerm-1].DomColour.resize(noOfFlags);
                        P.Term[nTerm-1].Basis.resize(0);
                    }

                    //Read P.Term[nTerm-1].FlagList[].
                    {
                        out << "\rReading term " << nTerm << " : ";
                        out << "Reading the constraint flags.         " << flush;

                        RemoveWhitespace(FileIn,c);
                
                        if(CheckString(FileIn,"Constraint colour and flag",c)==false)
                            throw "0:Expected to read \"Constraint colour and flag :\".";

                        RemoveWhitespace(FileIn,c);

                        if(c!=':')
                            throw "0:Expected to read \"Constraint colour and flag :\".";

                        c = ReadChar(FileIn);

                        out << "\rReading term " << nTerm << " : ";
                        out << "                             ";

                        for(nFlag=1;nFlag<=P.Term[nTerm-1].FlagList.size();nFlag++)
                        {
                            out << "\rReading term " << nTerm << " : ";
                            out << "Reading colour and flag " << nFlag << "." << flush;

                            RemoveWhitespace(FileIn,c);

                            if(CheckString(FileIn,"C",c)==false)
                                throw "6:";

                            if(c=='+')
                                throw "6:";

                            if(ReadLargeInteger(FileIn,L,c)==false)
                                throw "6:";

                            if(L!=nFlag)
                                throw "6:";

                            RemoveWhitespace(FileIn,c);

                            r = ReadLong(FileIn,"",P.Term[nTerm-1].DomColour[nFlag-1],c);
                            
                            if(r!=0 || P.Term[nTerm-1].DomColour[nFlag-1]<1
                            || P.Term[nTerm-1].DomColour[nFlag-1]>P.maxColour)
                                throw "6:";

                            P.Term[nTerm-1].DomColour[nFlag-1]--; //Store the colours as 0,1,2 instead of 1,2,3

                            RemoveWhitespace(FileIn,c);

                            if(c!=':')
                                throw "6:";

                            c = ReadChar(FileIn);

                            if(ReadGraphEdgeSet(FileIn,P.Term[nTerm-1].FlagList[nFlag-1],P.maxColour,c)==false)
                                throw "6:";

                            //Empty flags and flags of order 1 have the same edge set. 
                            if(P.Term[nTerm-1].DomSetSize==1 && P.Term[nTerm-1].FlagList[nFlag-1].nV==0)
                                P.Term[nTerm-1].FlagList[nFlag-1].nV++;

                            if(P.Term[nTerm-1].FlagList[nFlag-1].nV<P.Term[nTerm-1].DomSetSize)
                                throw "0:Expected the order of the flag to be at least \"Dominating set size\".";

                            if(P.Term[nTerm-1].FlagList[nFlag-1].nV>=P.orderOfH)
                                throw "0:Expected the order of the flag to be less than \"Order of subgraphs H\".";
                        }

                        out << "\rReading term " << nTerm << " : ";
                        out << "                         ";
                        for(i=0;i<NumberOfDigits(P.Term[nTerm-1].FlagList.size());i++)
                            out << " ";
                    }

                    //Read coefficients into P.Term[nTerm-1].Matrix[0][].
                    {
                        out << "\rReading term " << nTerm << " : ";
                        out << "Reading the coefficients." << flush;

                        RemoveWhitespace(FileIn,c);

                        if(CheckString(FileIn,"Constraint coefficients",c)==false)
                            throw "0:Expected to read \"Constraint coefficients :\".";

                        RemoveWhitespace(FileIn,c);

                        if(c!=':')
                            throw "0:Expected to read \"Constraint coefficients :\".";

                        c = ReadChar(FileIn);
                    
                        out << "\rReading term " << nTerm << " : ";
                        out << "                         " << flush;

                        for(row=1;row<=P.Term[nTerm-1].Matrix[0].size();row++)
                        {
                            out << "\rReading term " << nTerm << " : ";
                            out << "Reading coefficient " << row << "." << flush;
                            
                            RemoveWhitespace(FileIn,c);

                            if(ReadLargeInteger(FileIn,L,c)==false)
                                throw "0:Expected to read a fraction.";

                            P.Term[nTerm-1].Matrix[0][row-1] = L;

                            RemoveWhitespace(FileIn,c);

                            //Check if it is a fraction.
                            if(c=='/')
                            {
                                c = ReadChar(FileIn);
                                RemoveWhitespace(FileIn,c);

                                if(ReadLargeInteger(FileIn,L,c)==false)
                                    throw "0:Expected to read a fraction.";

                                if(L==0)
                                    throw "0:The denominator of the fraction is zero.";

                                P.Term[nTerm-1].Matrix[0][row-1] =
                                    P.Term[nTerm-1].Matrix[0][row-1]/L;
                            }
                        }

                        out << "\rReading term " << nTerm << " : ";
                        out << "                     ";
                        for(i=0;i<NumberOfDigits(P.Term[nTerm-1].Matrix[0].size());i++)
                            out << " ";
                    }

                    //Finished reading Term.
                }
            }
        }
        catch(...)
        {
            out << endl;
            throw;
        }

        out << "\r               ";
        for(i=0;i<NumberOfDigits(P.Term.size());i++)
            out << " ";

        out << "\rFinished reading the data file." << endl;
        out << endl;
        
        FileIn.close();
        return true;
    }
    catch(const char* str)
    {
        out << endl;
        
        switch(str[0])
        {
        case '0':
            out << "*** ERROR: Unexpected input. ***" << endl;
            out << str+2 << endl;
            break;

        case '1':
            out << "*** ERROR: Overflow. ***" << endl;
            out << "Integer read was too large to store in a \"long int\"." << endl; 
            break;

        case '3':
            out << "*** ERROR: Unexpected input. ***" << endl;
            out << "Expected to read \"--- Term " << nTerm << " ---\"." << endl;
            break;

        case '4':
            out << "*** ERROR: Unexpected input. ***" << endl;
            out << "Expected to read \"F" << nFlag << " : <The flag's edge sets>\"." << endl;
            break;

        case '5':
            out << "*** ERROR: Unexpected input. ***" << endl;
            out << "Expected to read \"B" << nBasis;
            out << " : <A linear combination of flags>\"." << endl;
            out << "The linear combination of flags should be in the form" << endl;
            out << "\"<Fraction>(<Flag>)<+ or -><Fraction>(<Flag>)<+ or ->...\"." << endl;
            out << "For example \"1/2(F1)-4/3(F2)+2/3(F5)+1/7(F6)\"." << endl;
            break;

        case '6':
            out << "*** ERROR: Unexpected input. ***" << endl;
            out << "Expected to read \"C" << nFlag << " : <Colour> : <The flag's edge sets>\"." << endl;
            break;

        default:
            out << "*** ERROR: Unknown. ***" << endl;
            out << "Thrown data : \"" << str << "\"" << endl; 
        }
    }
    catch(ErrorOverflow& e)
    {
        out << endl;
        out << "*** ERROR: Overflow. ***" << endl;
        out << "Integer read was too large to store." << endl;
        out << "Try increasing LI_MAX in the source code." << endl;        
    }
    catch(bad_alloc& e)
    {
        out << endl;
        out << "*** ERROR: Bad allocation. ***" << endl;
        out << "Probably caused by lack of memory." << endl;
        out << "Try decreasing LI_MAX in the source code." << endl;
    }
    catch(...)
    {
        out << endl;
        out << "*** ERROR: Unknown. ***" << endl;
    }
    
    out << endl;

    FileIn.close();
    return false;
}


==> ReadDataFile.h <==
/*
This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either version 3
of the License, or (at your option) any later version, see <http://www.gnu.org/licenses/>.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See
the GNU General Public License for more details.
*/

//Name        : ReadDataFile.h.
//
//Author      : Rahil Baber.
//
//Date        : 31st March 2013.
//
//Description : Used in the program "DominatingDensityChecker" to interpret the input file.

#ifndef __READ_DATA_FILE_H__
#define __READ_DATA_FILE_H__

#include <iostream>
#include "LargeInt.h"
#include "Graph.h"
#include "ProblemData.h"

//This function is used in parsing the input file. It reads one character from the file. If
//the end of the file is reached it returns '\0'. If the character is '#' it interprets this
//as the start of a comment. It will then skip over all characters until '\n','\r', or '\0'
//is encountered and returns that instead.
char ReadChar(std::istream& in);

//This function is used in parsing the input file. It checks whether the character is a
//whitespace character (i.e. an end of line character, tab, or space).
bool IsWhitespace(char c);

//This function is used in parsing the input file. It discards whitespace characters until it
//reaches a non-whitespace character. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
void RemoveWhitespace(std::istream& in, char& c);

//This function is used in parsing the input file. It continually removes the character
//'repeated' until a different character is encountered. 'repeated' must appear at least once
//otherwise the function returns false. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
bool ReadRepeatingChar(std::istream& in, char repeated, char& c);

//This function is used in parsing the input file. Checks whether 'str[]' matches the
//characters in the istream. Ignores capitalization. Allows whitespaces in 'str[]' to be
//represented by one or more whitespaces in the istream. The last character that was read
//(but not yet interpreted) should be passed to the function via 'c'. When the function
//returns 'c' will hold the last character read by the function.
bool CheckString(std::istream& in, const char* str, char& c);

//This function is used in parsing the input file. It removes any whitespaces then reads in a
//boolean value and returns it via the variable 'b'. The function accepts "yes", "no", "y",
//"n", "true", or "false" as the boolean value (capitalization is ignored). If one of the
//listed boolean values is not encountered the function returns false, otherwise it returns
//true. The last character that was read (but not yet interpreted) should be passed to the
//function via 'c'. When the function returns 'c' will hold the last character read by the
//function.
bool ReadBool(std::istream& in, bool& b, char& c);

//This function is used in parsing the input file. It reads in a CLargeInt value and returns
//it via the variable 'L'. It may throw an ErrorOverflow object if the integer is too large.
//The first character must be +,-,0-9. If the first character is + or - the next character
//must be one of 0-9 or a series of whitespaces followed by 0-9. No whitespaces are allowed
//between the numeric digits. If the function reads in an integer of this form successfully
//it returns true, otherwise it returns false. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
bool ReadLargeInteger(std::istream& in, CLargeInt& L, char& c);

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in "<str[]>:<integer>", e.g. "Dimension:3". The string 'str[]' is read in using
//CheckString(). The integer is read using ReadLargeInteger() and returned via 'output'. It
//allows optional whitespaces either side of the colon. It may throw an ErrorOverflow object
//if the integer is too large.
//The function returns 0 on success,
//                     1 if the input is unexpected,
//                     2 if the integer is too large to be stored in a long.
//The last character that was read (but not yet interpreted) should be passed to the function
//via 'c'. When the function returns 'c' will hold the last character read by the function.
long ReadLong(std::istream& in, const char* str, long& output, char& c);

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in the edge sets of a multi-coloured complete graph. The edge set should take the form
//"{<edge>,<edge>,...,<edge>}, {<edge>,<edge>,...,<edge>}, {<edge>,<edge>,...,<edge>}",
//where <edge> is a two digit integer representing the edge. For example
//"{12, 32}, {}, {13}". The two integers representing the edge should be distinct and be
//between 1 and g.nV (inclusive). Whitespaces either side of the <edge> sequences are
//ignored. The function returns true if it succeeds, and false otherwise. The last character
//that was read (but not yet interpreted) should be passed to the function via 'c'. When the
//function returns 'c' will hold the last character read by the function.
bool ReadGraphEdgeSet(std::istream& in, CGraph& g, long maxColour, char& c);

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in a linear combination of flags and store it in Term.Basis[basisIndex][]. The
//function assumes memory has already been allocated for Term.Basis[][]. It also assumes
//Term.FlagList.size() has been set and uses this to verify the flags read in are valid. The
//linear combination of flags should take the form
//"<Fraction>(<Flag>)<+ or -><Fraction>(<Flag>)<+ or ->...".
//For example "1/2(F1)-4/3(F2)+2/3(F5)+1/7(F6)". An ErrorOverflow object may be thrown if an
//integer that is read is too large to be stored.
//The function returns 0 if it succeeds,
//                     1 if the input is incorrectly formatted,
//                     2 if a flag index does not lie in [1,Term.noOfFlags],
//                     3 if a coefficient causes a division by zero.
//The last character that was read (but not yet interpreted) should be passed to the function
//via 'c'. When the function returns 'c' will hold the last character read by the function.
long ReadBasis(std::istream& in, CTermInfo& Term, long basisIndex, char& c);

//This function parses the input file given by filename. It initializes, and where
//appropriate allocates memory, for the members of P. It returns true if it succeeds and
//false if an error occurred.
bool ReadDataFile(const char* filename, CProblemData& P, std::ostream& out = std::cout);

#endif

